Top-quark pole mass in the tadpole-free MS-bar scheme

The complex pole mass of the top quark is presented at full two-loop order in the Standard Model, augmenting the known four-loop QCD contributions. The input parameters are the MS-bar Yukawa and gauge couplings, the Higgs self-coupling, and the Higgs vacuum expectation value (VEV). Here, the VEV is defined as the minimum of the full effective potential in Landau gauge, so that tadpoles vanish. This is an alternative to earlier results that instead minimize the tree-level potential, resulting in a VEV that is gauge-fixing independent but accompanied by negative powers of the Higgs self-coupling in perturbative expansions. The effects of non-zero Goldstone boson mass are eliminated by resummation. I also study the renormalization scale dependence of the calculated pole mass.

==> anc/Delta2mixed_secIII.txt <==
(***************************************************************************
This file contains the terms in the mixed part of the 2-loop
contribution to the top-quark pole squared mass in the Standard Model,
referred to as \Delta^{(2)}_{mixed} in eq. (3.2) in the paper 
"Top-quark pole mass in the tadpole-free $\MSbar$ scheme" 
by Stephen P. Martin.

In this file:

v = Landau gauge VEV at the minimum of the effective potential
t = real part of top-quark pole squared mass (called T in the paper);
W = g^2 v^2/4;
Z = (g^2 + gp^2) v^2/4;
h = 2 lambda v^2;

Also, At = At; Bht = Bh,t; M00WWZ = M0,0,W,W,Z; etc.
ReB0W = real part of B0,W.

This file can be read into Mathematica.
****************************************************************************)

Delta2mixed = (1/v^2) * (
 co1 + Ah*coAh + At*coAt + AW*coAW + AZ*coAZ + 
 B0W*coB0W + ReB0W*coReB0W + Bht*coBht + BtZ*coBtZ +
 Ah^2*coAhAh + Ah*At*coAhAt + Ah*AW*coAhAW + 
 Ah*AZ*coAhAZ + Ah*B0W*coAhB0W + Ah*ReB0W*coAhReB0W + Ah*Bht*coAhBht + 
 Ah*BtZ*coAhBtZ + At^2*coAtAt + At*AW*coAtAW + 
 At*AZ*coAtAZ + At*B0W*coAtB0W + At*ReB0W*coAtReB0W + At*Bht*coAtBht + 
 At*BtZ*coAtBtZ + AW^2*coAWAW + AW*AZ*coAWAZ + 
 AW*B0W*coAWB0W + AW*ReB0W*coAWReB0W + AW*Bht*coAWBht + AW*BtZ*coAWBtZ + 
 AZ^2*coAZAZ + AZ*B0W*coAZB0W  + AZ*ReB0W*coAZReB0W + AZ*Bht*coAZBht + 
 AZ*BtZ*coAZBtZ + B0W^2*coB0WB0W + B0W*ReB0W*coB0WReB0W +
 B0W*Bht*coBhtB0W + ReB0W*Bht*coBhtReB0W + Bht^2*coBhtBht + 
 Bht*BtZ*coBhtBtZ + B0W*BtZ*coBtZB0W + ReB0W*BtZ*coBtZReB0W + BtZ^2*coBtZBtZ +
 I0tW*coI0tW + Ihtt*coIhtt + IttZ*coIttZ + M00tW0*coM00tW0 +
 M0tt0t*coM0tt0t + M0ttht*coM0ttht + M0ttZt*coM0ttZt +
 Tbar00W*coTbar00W + Tbar0ht*coTbar0ht + Tbar0tZ*coTbar0tZ +
 Th0t*coTh0t + TW00*coTW00 + TZ0t*coTZ0t + U0W0t*coU0W0t +
 Uthtt*coUthtt + UtZtt*coUtZtt + Zeta2*coZeta2);

co1 = (-4*h^2)/3 + (8*h*t)/3 + (1478*t^2)/3 - (3214*t*W)/27 - (220*W^2)/9 - 
     (8*W^3)/(3*t) - (64*t*(5*t - 2*W)^2)/(4*t - Z) - (3584*t*W^2)/(27*Z) + 
     (919*t*Z)/9 + (320*W*Z)/9 - (128*W^2*Z)/(27*t) - (52*Z^2)/9 + 
     (160*W*Z^2)/(27*t) - (68*Z^3)/(27*t)

coAh = -4*t - (40*t^2)/(3*h)
 
coAt = (40*h)/3 - (692*t)/3 - (416*W)/9 + (1856*W^2)/(27*t) + 
     (64*(5*t - 2*W)^2)/(3*(4*t - Z)) + (1024*W^2)/(9*Z) + (28*Z)/9 - 
     (1600*W*Z)/(27*t) + (680*Z^2)/(27*t)
 
coAW = -4*t - (56*W)/3
 
coAZ = (-1588*t)/27 + (800*W)/27 + (32*(5*t - 2*W)^2)/(3*(4*t - Z)) + 
     (1280*t*W^2)/(27*Z^2) + (8*t^2)/Z - (1600*t*W)/(27*Z) + 
     (512*W^2)/(27*Z) - (340*Z)/27
 
coBht = (-4*h^2)/3 + (92*h*t)/3 - 80*t^2
 
coBtZ = 16*t^2 - (7040*t*W)/27 + (1664*W^2)/27 + (5632*t*W^2)/(27*Z) + 
     (724*t*Z)/27 - (2080*W*Z)/27 - (128*W^2*Z)/(27*t) + (1136*Z^2)/27 + 
     (160*W*Z^2)/(27*t) - (68*Z^3)/(27*t)
 
coB0W = (-20*t^2)/3 - (32*t*W)/3 + 36*W^2 - (8*W^3)/(3*t)
 
coReB0W = (-16*t^2)/3 - (16*t*W)/3 + (32*W^2)/3
 
coAhAh = 0
 
coAhAt = 8 + (40*t)/(3*h)
 
coAhAW = 0
 
coAhAZ = 0
 
coAhBht = 0
 
coAhBtZ = 0

coAhB0W = 0
 
coAhReB0W = 0
 
coAtAt = -164/3 - (8*h)/(3*t) + (664*W)/(27*t) - 
     (400*W^2)/(27*t^2) + (32*(5*t - 2*W)^2)/(3*t*(4*t - Z)) + 
     (1024*W^2)/(27*t*Z) - (1076*Z)/(27*t) + (320*W*Z)/(27*t^2) - 
     (136*Z^2)/(27*t^2)
 
coAtAW = 8 + (64*W)/(3*t)
 
coAtAZ = 1696/27 - (320*W)/(9*t) - (32*(5*t - 2*W)^2)/
      (3*t*(4*t - Z)) - (1280*W^2)/(27*Z^2) - (8*t)/Z + (1600*W)/(27*Z) - 
     (128*W^2)/(9*t*Z) + (136*Z)/(9*t)
 
coAtBht = (16*h)/3 - (128*t)/3
 
coAtBtZ = (-640*W)/9 + (512*W^2)/(27*t) + (512*W^2)/(9*Z) + 
     (8*Z)/9 - (640*W*Z)/(27*t) + (272*Z^2)/(27*t)
 
coAtB0W = (-20*t)/3 - (20*W)/3 - (8*W^2)/(3*t)
 
coAtReB0W = -8*t - 8*W + (16*W^2)/t
 
coAWAW = 0
 
coAWAZ = 0
 
coAWBht = 0
 
coAWBtZ = 0
 
coAWB0W = 0
 
coAWReB0W = 0
 
coAZAZ = 0
 
coAZBht = 0
 
coAZBtZ = 0
 
coAZB0W = 0
 
coAZReB0W = 0
 
coBhtBht = 0
 
coBhtBtZ = 0
 
coBhtB0W = 0
 
coBhtReB0W = 0
 
coBtZBtZ = 0
 
coBtZB0W = 0
 
coBtZReB0W = 0
 
coB0WB0W = 0
 
coB0WReB0W = 0
 
coReB0WReB0W = 0
 
coI0tW = (52*t)/3 + (52*W)/3 - (8*W^2)/(3*t)
 
coIhtt = (-4*h)/3 + (56*t)/3
 
coIttZ = (200*t)/3 - (128*W^2)/(27*t) - (32*(5*t - 2*W)^2)/
      (3*(4*t - Z)) - (128*W^2)/(3*Z) + (28*Z)/3 + (160*W*Z)/(27*t) - 
     (68*Z^2)/(27*t)
 
coM00tW0 = (16*t^3)/3 - 16*t*W^2 + (32*W^3)/3
 
coM0tt0t = (-2048*t^2*W)/27 + (2048*t^2*W^2)/(27*Z)
 
coM0ttht = (16*h^2*t)/3 - 32*h*t^2 + (128*t^3)/3
 
coM0ttZt = (2560*t^2*W)/27 - (2048*t^2*W^2)/(27*Z) - 
     (224*t^2*Z)/27 + (512*W^2*Z)/27 - 16*t*Z^2 - (640*W*Z^2)/27 + 
     (272*Z^3)/27
 
coTh0t = (-4*h^2)/3 + (32*h*t)/3 - (40*t^2)/3
 
coTW00 = (4*t*W)/3 + 12*W^2 - (8*W^3)/(3*t)
 
coTZ0t = 8*t^2 - (1600*t*W)/27 + (1280*t*W^2)/(27*Z) + 
     (104*t*Z)/27 - (128*W^2*Z)/(27*t) + (28*Z^2)/3 + (160*W*Z^2)/(27*t) - 
     (68*Z^3)/(27*t)
 
coTbar00W = (20*t^2)/3 + (20*t*W)/3 - (40*W^2)/3
 
coTbar0ht = (-16*h*t)/3 + (64*t^2)/3
 
coTbar0tZ = (1280*t*W)/27 - (512*W^2)/27 - (1024*t*W^2)/(27*Z) - 
     (112*t*Z)/27 + (640*W*Z)/27 - (272*Z^2)/27
 
coU0W0t = -16*W^2
 
coUthtt = (-64*t^2)/3
 
coUtZtt = (1280*t*W)/27 - (256*W^2)/9 - (1024*t*W^2)/(27*Z) - 
     (256*t*Z)/27 + (320*W*Z)/9 - (136*Z^2)/9
 
coZeta2 = (64*h*t)/3 - 48*t^2 + (2272*t*W)/27 + (1472*W^2)/27 - 
     (3584*t*W^2)/(27*Z) + (448*t*Z)/27 - (2560*W*Z)/27 + (1088*Z^2)/27
 


==> anc/Delta2nonQCD_secIII.txt <==
(***************************************************************************
This file contains the terms in the non-QCD part of the 2-loop
contribution to the top-quark pole squared mass in the Standard Model,
referred to as \Delta^{(2)}_{non-QCD} in eq. (3.2) in the paper 
"Top-quark pole mass in the tadpole-free $\MSbar$ scheme" 
by Stephen P. Martin.

In this file:

v = Landau gauge VEV at the minimum of the effective potential
t = real part of top-quark pole squared mass (called T in the paper);
W = g^2 v^2/4;
Z = (g^2 + gp^2) v^2/4;
h = 2 lambda v^2;

Also, At = A[t]; Bht = B[h,t]; M00WWZ = M[0,0,W,W,Z]; etc.
ReB0W = real part of B[0,W].

This file can be read into Mathematica.
****************************************************************************)

Delta2nonQCD = (1/v^4) * (
 co1 + Ah*coAh + At*coAt + AW*coAW + AZ*coAZ + 
 B0W*coB0W + ReB0W*coReB0W + Bht*coBht + BtZ*coBtZ +
 Ah^2*coAhAh + Ah*At*coAhAt + Ah*AW*coAhAW + 
 Ah*AZ*coAhAZ + Ah*B0W*coAhB0W + Ah*ReB0W*coAhReB0W + Ah*Bht*coAhBht + 
 Ah*BtZ*coAhBtZ + At^2*coAtAt + At*AW*coAtAW + 
 At*AZ*coAtAZ + At*B0W*coAtB0W + At*ReB0W*coAtReB0W + At*Bht*coAtBht + 
 At*BtZ*coAtBtZ + AW^2*coAWAW + AW*AZ*coAWAZ + 
 AW*B0W*coAWB0W + AW*ReB0W*coAWReB0W + AW*Bht*coAWBht + AW*BtZ*coAWBtZ + 
 AZ^2*coAZAZ + AZ*B0W*coAZB0W  + AZ*ReB0W*coAZReB0W + AZ*Bht*coAZBht + 
 AZ*BtZ*coAZBtZ + B0W^2*coB0WB0W + B0W*ReB0W*coB0WReB0W +
 B0W*Bht*coBhtB0W + ReB0W*Bht*coBhtReB0W + Bht^2*coBhtBht + 
 Bht*BtZ*coBhtBtZ + B0W*BtZ*coBtZB0W + ReB0W*BtZ*coBtZReB0W + BtZ^2*coBtZBtZ +
 I0hW*coI0hW + I0hZ*coI0hZ + I0tW*coI0tW + 
 I0WZ*coI0WZ + Ihhh*coIhhh + Ihtt*coIhtt + 
 IhWW*coIhWW + IhZZ*coIhZZ + IttZ*coIttZ + 
 IWWZ*coIWWZ + M00tW0*coM00tW0 + M00WW0*coM00WW0 + 
 M00WWZ*coM00WWZ + M0tt0t*coM0tt0t + M0ttht*coM0ttht + 
 M0ttZt*coM0ttZt + M0tW0W*coM0tW0W + M0tWhW*coM0tWhW + 
 M0tWZW*coM0tWZW + M0ZWt0*coM0ZWt0 + Mhhtth*coMhhtth + 
 Mhttht*coMhttht + MhttZt*coMhttZt + MhZttZ*coMhZttZ + 
 MttZZh*coMttZZh + MtZZtt*coMtZZtt + S000*coS000 + 
 S0hW*coS0hW + Tbar00W*coTbar00W + Tbar0ht*coTbar0ht + 
 Tbar0tZ*coTbar0tZ + Th0t*coTh0t + Th0W*coTh0W + 
 Thht*coThht + ThtZ*coThtZ + TthZ*coTthZ + 
 TW00*coTW00 + TW0h*coTW0h + TW0Z*coTW0Z + 
 TWtW*coTWtW + TZ0t*coTZ0t + TZ0W*coTZ0W + 
 TZht*coTZht + TZtZ*coTZtZ + U0W00*coU0W00 + 
 U0W0t*coU0W0t + U0WhW*coU0WhW + U0WWZ*coU0WWZ + 
 Uht0W*coUht0W + Uhtht*coUhtht + UhttZ*coUhttZ + 
 Ut0WW*coUt0WW + Uthhh*coUthhh + Uthtt*coUthtt + 
 UthWW*coUthWW + UthZZ*coUthZZ + UtZ00*coUtZ00 + 
 UtZhZ*coUtZhZ + UtZtt*coUtZtt + UtZWW*coUtZWW + 
 UW00h*coUW00h + UW00Z*coUW00Z + UZt0W*coUZt0W + 
 UZtht*coUZtht + UZttZ*coUZttZ + Zeta2*coZeta2);

co1 = -8*h^2*t + (403*h*t^2)/72 + (2661803*t^3)/432 + (24*t^4)/h - 
     (18*t^4)/(t - W) + (h^3*t)/W - (h^2*t^2)/(4*W) - (12*t^4)/W - 
     (268*h^2*W)/27 + (1093*h*t*W)/108 - (820603*t^2*W)/108 + (34*h*W^2)/27 + 
     (73148*t*W^2)/27 + (40*t^2*W^2)/h - (28528*W^3)/81 - (36*t*W^3)/h + 
     (4160*W^4)/(81*t) + (4*W^2*(-5*t^2 - 8*t*W + 10*W^2))/(h - 4*W) - 
     (4*(5*t - 2*W)^2*(-3*h*t^3 + 6608*t^4 - 3172*t^3*W + 420*t^2*W^2 + 
        48*t*W^3 + 18*W^4))/(27*t^2*(4*t - Z)) - (16384*t^2*W^4)/(27*Z^3) + 
     (2048*t*W^5)/(9*Z^3) - (2048*W^6)/(9*Z^3) + (4096*t^2*W^3)/(3*Z^2) - 
     (31070*t*W^4)/(27*Z^2) + (13312*W^5)/(27*Z^2) - (128*W^6)/(3*t*Z^2) + 
     (80*h^2*W^2)/(27*Z) - (224*h*t*W^2)/(27*Z) - (9208*t^2*W^2)/(9*Z) + 
     (49382*t*W^3)/(27*Z) - (23176*W^4)/(81*Z) + (256*W^5)/(9*t*Z) - 
     (32*W^6)/(3*t^2*Z) + (17*h^2*Z)/27 + (83*h*t*Z)/54 + 
     (332803*t^2*Z)/216 - (20*h*W*Z)/27 - (99545*t*W*Z)/54 + 
     (27746*W^2*Z)/27 - (3376*W^3*Z)/(27*t) + (17*h*Z^2)/54 + 
     (27181*t*Z^2)/72 + (20*t^2*Z^2)/h - (51248*W*Z^2)/81 + 
     (2998*W^2*Z^2)/(27*t) + (26183*Z^3)/162 - (18*t*Z^3)/h - (t*Z^3)/W - 
     (3632*W*Z^3)/(81*t) + (214*Z^4)/(27*t) + 
     (2*Z*(-128*t*W^2 - 54*t^2*Z + 160*t*W*Z + 320*W^2*Z - 41*t*Z^2 - 
        400*W*Z^2 + 170*Z^3))/(9*(h - 4*Z))

coAh = (-3*h^2)/2 + (169*h*t)/9 - (31*t^2)/6 - (9*t^3)/(2*h) - 
     (h^2*t)/W + (220*h*W)/27 + (601*t*W)/54 - (160*t^2*W)/(9*h) - 
     (101*W^2)/27 + (22*t*W^2)/h - (2*W^2*(-5*t + 4*W))/(h - 4*W) - 
     (2*(h - 12*t)*(5*t - 2*W)^2)/(9*(4*t - Z)) + (32*h*t*W^2)/(9*Z^2) - 
     (40*h*t*W)/(9*Z) - (56*h*W^2)/(27*Z) - (64*t*W^2)/(27*Z) + 
     (160*t^2*W^2)/(9*h*Z) - (17*h*Z)/27 - (527*t*Z)/54 - (20*W*Z)/27 + 
     (17*Z^2)/54 + (11*t*Z^2)/h - (Z*(128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2))/
      (9*(h - 4*Z))
 
coAt = 3*h^2 - (253*h*t)/9 + (3818*t^2)/9 - (72*t^3)/h + 
     (18*t^3)/(t - W) + (640*h*W)/27 - (107272*t*W)/81 + (97162*W^2)/81 - 
     (40*t*W^2)/h - (2816*W^3)/(27*t) - (2048*W^4)/(81*t^2) - 
     (8*(5*t - 2*W)^2*(-6*h*t + 228*t^2 - 444*t*W + 143*W^2))/
      (27*t*(4*t - Z)) + (16384*t*W^4)/(81*Z^3) - (2048*W^5)/(9*Z^3) - 
     (4096*t*W^3)/(9*Z^2) + (42752*W^4)/(81*Z^2) - (128*W^5)/(3*t*Z^2) - 
     (416*h*W^2)/(27*Z) + (11936*t*W^2)/(27*Z) - (34528*W^3)/(81*Z) - 
     (4640*W^4)/(81*t*Z) - (95*h*Z)/27 + (281*t*Z)/3 - (27898*W*Z)/81 + 
     (2768*W^2*Z)/(27*t) + (5120*W^3*Z)/(81*t^2) + (5963*Z^2)/81 - 
     (20*t*Z^2)/h - (7060*W*Z^2)/(81*t) - (2032*W^2*Z^2)/(27*t^2) + 
     (3041*Z^3)/(108*t) + (3620*W*Z^3)/(81*t^2) - (839*Z^4)/(81*t^2)
 
coAW = (15*h*t)/2 + (2173*t^2)/36 - (h^2*t)/W + (2*h*t^2)/W + 
     (218*t^3)/(9*W) + (17*h*W)/3 - (4832*t*W)/27 + (24*t^2*W)/h + 
     (1144*W^2)/9 + (36*t*W^2)/h + (24*W^3)/t - (4*W^2*(-5*t + 4*W))/
      (h - 4*W) - (8*(5*t - 2*W)^2*(4*t^4 + 22*t^3*W + 3*t^2*W^2 - 23*t*W^3 - 
        3*W^4))/(9*t^2*W*(4*t - Z)) + (2048*t*W^4)/(9*Z^3) + 
     (2048*W^5)/(9*Z^3) - (8866*t*W^3)/(27*Z^2) + (512*W^4)/(27*Z^2) + 
     (128*W^5)/(3*t*Z^2) + (1600*t*W^2)/(27*Z) - (1880*W^3)/(3*Z) + 
     (256*W^4)/(9*t*Z) + (32*W^5)/(3*t^2*Z) + (877*t*Z)/54 + 
     (26*t^2*Z)/(9*W) + (994*W*Z)/27 + (34*Z^2)/9 + (17*t*Z^2)/(9*W)
 
coAZ = (34*h*t)/9 - (10961*t^2)/9 - (80*h*W)/27 + (265483*t*W)/162 - 
     (57211*W^2)/81 + (1424*W^3)/(9*t) + (1024*W^4)/(81*t^2) + 
     (2*(5*t - 2*W)^2*(-9*h*t^2 + 2622*t^3 - 1626*t^2*W + 364*t*W^2 - 
        18*W^3))/(27*t^2*(4*t - Z)) + (5632*t*W^4)/(81*Z^3) - 
     (1024*W^5)/(9*Z^3) - (32*h*t*W^2)/(9*Z^2) - (13312*t*W^3)/(81*Z^2) + 
     (29440*W^4)/(81*Z^2) - (64*W^5)/(3*t*Z^2) + (h*t^2)/Z + (5*t^3)/(6*Z) + 
     (40*h*t*W)/(9*Z) - (4*t^2*W)/(3*Z) - (8*h*W^2)/(27*Z) + 
     (2146*t*W^2)/(27*Z) - (44428*W^3)/(81*Z) + (1808*W^4)/(27*t*Z) - 
     (16*W^5)/(3*t^2*Z) + (95*h*Z)/54 - (50617*t*Z)/162 + (12*t^2*Z)/h + 
     (31216*W*Z)/81 - (1450*W^2*Z)/(9*t) - (2560*W^3*Z)/(81*t^2) - 
     (3287*Z^2)/36 + (18*t*Z^2)/h + (t*Z^2)/W + (730*W*Z^2)/(9*t) + 
     (1016*W^2*Z^2)/(27*t^2) - (433*Z^3)/(24*t) - (1810*W*Z^3)/(81*t^2) + 
     (839*Z^4)/(162*t^2) - (t^2*(2*t + Z)^2)/(3*(t - W)*Z) - 
     (2*Z*(128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2))/(9*(h - 4*Z))
 
coBht = (-3*h^3)/2 + 11*h^2*t - 17*h*t^2 - 40*t^3 + (48*t^4)/h - 
     (16*h^2*W)/9 + (328*h*t*W)/9 - (800*t^2*W)/9 + 28*t*W^2 - 
     (40*t^2*W^2)/h + (24*t*W^2*(-t + W))/(h - 4*W) + (16*h^2*W^2)/(9*Z) - 
     (112*h*t*W^2)/(3*Z) + (832*t^2*W^2)/(9*Z) + (8*h*t*Z)/9 - (32*t^2*Z)/9 + 
     14*t*Z^2 - (20*t^2*Z^2)/h + (12*t*Z^2*(-t + Z))/(h - 4*Z)
 
coBtZ = (118*h*t^2)/9 + (20500*t^3)/27 - (80*h*t*W)/9 - 
     (86008*t^2*W)/81 + (32*h*W^2)/9 + (75604*t*W^2)/81 - (28936*W^3)/81 - 
     (1024*W^4)/(27*t) - (8*(5*t - 2*W)^2*(6*h*t^2 + 410*t^3 - 220*t^2*W + 
        36*t*W^2 + 9*W^3))/(27*t*(4*t - Z)) + (16384*t^2*W^4)/(81*Z^3) - 
     (2048*t*W^5)/(9*Z^3) - (4096*t^2*W^3)/(9*Z^2) + (3584*t*W^4)/(9*Z^2) - 
     (640*W^5)/(9*Z^2) + (8384*t^2*W^2)/(27*Z) - (26816*t*W^3)/(81*Z) + 
     (15776*W^4)/(81*Z) - (32*W^5)/(3*t*Z) + (7*h*t*Z)/9 + (4621*t^2*Z)/27 - 
     (40*h*W*Z)/9 - (47426*t*W*Z)/81 + (43916*W^2*Z)/81 + 
     (7808*W^3*Z)/(81*t) + (1024*W^4*Z)/(81*t^2) + (43*h*Z^2)/18 + 
     (4379*t*Z^2)/54 - (3542*W*Z^2)/9 - (376*W^2*Z^2)/(3*t) - 
     (2560*W^3*Z^2)/(81*t^2) + (6325*Z^3)/54 + (2186*W*Z^3)/(27*t) + 
     (1016*W^2*Z^3)/(27*t^2) - (13267*Z^4)/(648*t) - (1810*W*Z^4)/(81*t^2) + 
     (839*Z^5)/(162*t^2) - (4*Z*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 
        40*W*Z^2 + 17*Z^3))/(9*(h - 4*Z))
 
coB0W = h*t^2 - (101*t^3)/6 + h*t*W - (289*t^2*W)/6 + 2*h*W^2 - 
     (179*t*W^2)/9 + (2425*W^3)/9 + (76*W^4)/(9*t) - 
     (4*W^2*(-t + W)*(t + 2*W))/(h - 4*W) + 
     (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/(3*(4*t - Z)) + 
     (364*t^2*W^2)/(9*Z) + (284*t*W^3)/(9*Z) - (1304*W^4)/(9*Z) + 
     (32*W^5)/(9*t*Z) - (29*t^2*Z)/18 + (3*t*W*Z)/2 + (73*W^2*Z)/9
 
coReB0W = (53*t^3)/3 + (131*t^2*W)/9 - (346*t*W^2)/9 + (56*W^3)/9 - 
     (8*(5*t - 2*W)^2*(t - W)*(t + 2*W))/(3*(4*t - Z)) - (32*t^2*W^2)/(9*Z) - 
     (32*t*W^3)/(9*Z) + (64*W^4)/(9*Z) + 2*t^2*Z + 2*t*W*Z - 4*W^2*Z
 
coAhAh = (3*h)/4 - (7*t)/2 - (15*t^2)/(4*h) - (3*W)/2
 
coAhAt = -3*h - (44*t)/3 - (39*t^2)/(2*h) + (208*W)/27 + 
     (160*t*W)/(9*h) + (2*(-h + 12*t)*(5*t - 2*W)^2)/(9*t*(4*t - Z)) - 
     (32*h*W^2)/(9*Z^2) + (40*h*W)/(9*Z) + (64*W^2)/(27*Z) - 
     (8*h*W^2)/(9*t*Z) - (160*t*W^2)/(9*h*Z) + (34*Z)/27
 
coAhAW = (-7*t)/2 - (h*t)/W + (7*W)/3 + (6*t*W)/h + 
     (2*W*(-5*t + 4*W))/(h - 4*W)
 
coAhAZ = (41*t)/6 - (140*W)/27 - ((-h + 12*t)*(5*t - 2*W)^2)/
      (9*t*(4*t - Z)) + (16*h*W^2)/(9*Z^2) - (20*h*W)/(9*Z) - 
     (32*W^2)/(27*Z) + (4*h*W^2)/(9*t*Z) + (119*Z)/54 + (3*t*Z)/h + 
     (128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2)/(9*(h - 4*Z))
 
coAhBht = 4*h*t - 4*t^2 - (16*t^3)/h
 
coAhBtZ = -(h*t) + (50*t^2)/3 - (320*t^2*W)/(9*h) - (32*W^2)/9 + 
     (256*t*W^2)/(9*h) + (2*(h - 12*t)*(5*t - 2*W)^2)/(9*(4*t - Z)) + 
     (32*h*t*W^2)/(9*Z^2) - (40*h*t*W)/(9*Z) + (8*h*W^2)/(9*Z) - 
     (32*t*W^2)/(3*Z) + (256*t^2*W^2)/(9*h*Z) + 5*t*Z + (28*t^2*Z)/(9*h) + 
     (40*W*Z)/9 - (320*t*W*Z)/(9*h) + (64*W^2*Z)/(9*h) - (17*Z^2)/9 + 
     (82*t*Z^2)/(9*h) - (80*W*Z^2)/(9*h) + (34*Z^3)/(9*h) + 
     (2*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 17*Z^3))/
      (9*(h - 4*Z))
 
coAhB0W = -(h*t) + 4*t^2 - (2*t^3)/h - (h*t^2)/W + 6*t*W - 
     (4*t^2*W)/h - 4*W^2 + (2*t*W^2)/h + (4*W^3)/h + 
     (2*W*(-t + W)*(t + 2*W))/(h - 4*W)
 
coAhReB0W = -t^2 - t*W + 2*W^2
 
coAtAt = 2*h - (29872*t)/27 + (84*t^2)/h + (6*t^2)/W + 
     (109748*W)/81 - (32*h*W)/(9*t) - (19372*W^2)/(27*t) + 
     (3104*W^3)/(81*t^2) + (16*(5*t - 2*W)^2*(289*t^2 - 146*t*W + 28*W^2))/
      (27*t^2*(4*t - Z)) + (16384*W^4)/(81*Z^3) - (4096*W^3)/(9*Z^2) - 
     (4352*W^4)/(81*t*Z^2) + (8048*W^2)/(27*Z) + (32*h*W^2)/(9*t*Z) + 
     (4880*W^3)/(81*t*Z) + (4064*W^4)/(81*t^2*Z) - (7363*Z)/27 + 
     (29840*W*Z)/(81*t) - (1424*W^2*Z)/(27*t^2) - (36005*Z^2)/(324*t) + 
     (3076*W*Z^2)/(81*t^2) - (839*Z^3)/(81*t^2)
 
coAtAW = (-26*t)/3 - (18*t^2)/(t - W) - (2*h*t)/W - 
     (164*t^2)/(9*W) + (6284*W)/27 - (24*t*W)/h - (112*W^2)/(3*t) + 
     (8*(5*t - 2*W)^2*(4*t^2 + 14*t*W - 21*W^2))/(9*t*W*(4*t - Z)) - 
     (2048*W^4)/(9*Z^3) + (8704*W^3)/(27*Z^2) - (128*W^4)/(3*t*Z^2) - 
     (2464*W^2)/(27*Z) - (32*W^3)/(9*t*Z) - (350*Z)/27 - (26*t*Z)/(9*W) + 
     (98*W*Z)/(9*t) - (17*Z^2)/(9*W)
 
coAtAZ = h + (2944*t)/27 - 96*W + (112*W^2)/t - 
     (5120*W^3)/(81*t^2) - (2*(5*t - 2*W)^2*(-3*h*t + 224*t^2 + 32*t*W - 
        16*W^2))/(27*t^2*(4*t - Z)) + (3584*W^4)/(27*Z^3) + 
     (32*h*W^2)/(9*Z^2) - (23552*W^3)/(81*Z^2) + (512*W^4)/(9*t*Z^2) - 
     (h*t)/Z + t^2/(2*Z) - (40*h*W)/(9*Z) + (8*t*W)/(3*Z) + 
     (5056*W^2)/(27*Z) + (8*h*W^2)/(9*t*Z) - (3712*W^3)/(27*t*Z) + 
     (2432*W^4)/(81*t^2*Z) + (1799*Z)/81 - (12*t*Z)/h - (1516*W*Z)/(27*t) + 
     (2032*W^2*Z)/(27*t^2) + (1379*Z^2)/(108*t) - (3620*W*Z^2)/(81*t^2) + 
     (839*Z^3)/(81*t^2)
 
coAtBht = -3*h^2 + 14*h*t - 36*t^2 + (48*t^3)/h - (16*h*W)/9 - 
     (64*t*W)/3 + (256*t*W^2)/(9*Z) + (34*h*Z)/9 - (136*t*Z)/9
 
coAtBtZ = -2*h*t - (10900*t^2)/27 + (44480*t*W)/81 - 
     (8672*W^2)/27 + (7168*W^3)/(81*t) + (2048*W^4)/(81*t^2) + 
     (16*(5*t - 2*W)^2*(109*t^2 - 80*t*W + 16*W^2))/(27*t*(4*t - Z)) + 
     (16384*t*W^4)/(81*Z^3) - (4096*t*W^3)/(9*Z^2) + (2048*W^4)/(81*Z^2) + 
     (8768*t*W^2)/(27*Z) - (512*W^3)/(9*Z) + h*Z - (2746*t*Z)/27 + 
     (12496*W*Z)/81 - (976*W^2*Z)/(9*t) - (5120*W^3*Z)/(81*t^2) - 
     (2189*Z^2)/54 + (68*W*Z^2)/t + (2032*W^2*Z^2)/(27*t^2) - 
     (5143*Z^3)/(324*t) - (3620*W*Z^3)/(81*t^2) + (839*Z^4)/(81*t^2)
 
coAtB0W = (5*t^2)/3 - (9*t^3)/(t - W) + (6*t^3)/W - 7*t*W + 
     (194*W^2)/9 - (176*W^3)/(9*t) + (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/
      (3*t*(4*t - Z)) + (112*t*W^2)/(9*Z) + (16*W^3)/(3*Z) + 
     (32*W^4)/(9*t*Z) - (31*t*Z)/9 - (35*W*Z)/9 + (22*W^2*Z)/(3*t)
 
coAtReB0W = (50*t^2)/3 + (14*t*W)/9 - (436*W^2)/9 + (272*W^3)/(9*t) - 
     (8*(5*t - 2*W)^2*(t - W)*(t + 2*W))/(3*t*(4*t - Z)) + (32*t*W^2)/(9*Z) + 
     (32*W^3)/(9*Z) - (64*W^4)/(9*t*Z) + (17*t*Z)/9 + (17*W*Z)/9 - 
     (34*W^2*Z)/(9*t)
 
coAWAW = (-239*t)/9 + (9*t^2)/(t - W) - (100*t^2)/(9*W) + 
     (325*W)/27 - (18*t*W)/h - (12*W^2)/t - (2*W*(-5*t + 4*W))/(h - 4*W) + 
     (4*(5*t - 2*W)^2*(t - W)*(4*t^2 + 20*t*W + 3*W^2))/(9*t^2*W*(4*t - Z)) - 
     (1024*W^4)/(9*Z^3) + (3*t*W^2)/Z^2 + (3392*W^3)/(27*Z^2) - 
     (64*W^4)/(3*t*Z^2) + (10*t*W)/Z + (3772*W^2)/(27*Z) - (32*W^3)/(9*t*Z) - 
     (16*W^4)/(3*t^2*Z) - (256*Z)/27 + (2*t*Z)/(9*W) - (17*Z^2)/(18*W)
 
coAWAZ = (-277*t)/18 - (469*W)/27 + (64*W^2)/(9*t) + 
     (4*(5*t - 2*W)^2*(2*t^2 + 4*t*W - 3*W^2))/(9*t^2*(4*t - Z)) - 
     (1024*W^4)/(9*Z^3) + (6*t*W^2)/Z^2 + (3968*W^3)/(27*Z^2) - 
     (64*W^4)/(3*t*Z^2) - (4*t^2)/(3*Z) + (92*t*W)/(3*Z) + (212*W^2)/(27*Z) + 
     (272*W^3)/(9*t*Z) - (16*W^4)/(3*t^2*Z) - (20*Z)/9 - (t*Z)/W - 
     (32*W*Z)/(9*t) + (t*(2*t + Z)^2)/(3*(t - W)*Z)
 
coAWBht = -7*h*t + 16*t^2 - 4*h*W + 16*t*W - (24*t^2*W)/h - 
     (24*t*W*(-t + W))/(h - 4*W)
 
coAWBtZ = (-100*t^2)/9 + (184*t*W)/27 + (1544*W^2)/27 - 
     (128*W^3)/(9*t) + (8*(5*t - 2*W)^2*(2*t^2 + 4*t*W - 3*W^2))/
      (9*t*(4*t - Z)) - (2048*t*W^4)/(9*Z^3) + (7936*t*W^3)/(27*Z^2) - 
     (640*W^4)/(9*Z^2) - (1856*t*W^2)/(27*Z) + (1760*W^3)/(27*Z) - 
     (32*W^4)/(3*t*Z) - (14*t*Z)/9 - (550*W*Z)/27 + (208*W^2*Z)/(9*t) - 
     4*Z^2 - (98*W*Z^2)/(9*t)
 
coAWB0W = h*t + (52*t^2)/3 + (9*t^3)/(t - W) + (h*t^2)/W + t^3/W - 
     7*t*W - (235*W^2)/3 - (16*W^3)/t - (4*W*(-t + W)*(t + 2*W))/(h - 4*W) - 
     (4*t^2*W)/Z + (12*t*W^2)/Z + (40*W^3)/Z - t*Z + (5*t^2*Z)/(3*W) - 
     (8*W*Z)/3
 
coAWReB0W = -2*t^2 - 4*t*W + 2*W^2 + (4*W^3)/t
 
coAZAZ = -h/4 + (16771*t)/108 - (18275*W)/54 + (983*W^2)/(27*t) + 
     (1280*W^3)/(81*t^2) - ((5*t - 2*W)^2*(6*h*t + 1367*t^2 - 889*t*W + 
        194*W^2))/(54*t^2*(4*t - Z)) - (1280*W^4)/(27*Z^3) - 
     (16*h*W^2)/(9*Z^2) - (11*t*W^2)/(9*Z^2) + (9236*W^3)/(81*Z^2) - 
     (3200*W^4)/(81*t*Z^2) - (h*t)/(2*Z) + (3*t^2)/(8*Z) + (20*h*W)/(9*Z) + 
     (313*t*W)/(9*Z) + (482*W^2)/(9*Z) - (4*h*W^2)/(9*t*Z) + 
     (7946*W^3)/(81*t*Z) - (1676*W^4)/(81*t^2*Z) + (13415*Z)/162 - 
     (9*t*Z)/h - (t*Z)/(2*W) - (1315*W*Z)/(81*t) - (508*W^2*Z)/(27*t^2) + 
     (4723*Z^2)/(1296*t) + (905*W*Z^2)/(81*t^2) - (839*Z^3)/(324*t^2) - 
     (128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2)/(9*(h - 4*Z))
 
coAZBht = (-43*h*t)/9 + (118*t^2)/9 + (80*h*W)/9 - (320*t*W)/9 - 
     (64*h*t*W^2)/(9*Z^2) + (256*t^2*W^2)/(9*Z^2) + (80*h*t*W)/(9*Z) - 
     (320*t^2*W)/(9*Z) - (64*h*W^2)/(9*Z) + (256*t*W^2)/(9*Z) - (34*h*Z)/9 + 
     (136*t*Z)/9 - (12*t^2*Z)/h - (12*t*Z*(-t + Z))/(h - 4*Z)
 
coAZBtZ = (-100*t^2)/9 + (1840*t*W)/81 - (3760*W^2)/27 + 
     (10240*W^3)/(81*t) - (2*(h - 8*t)*(5*t - 2*W)^2)/(9*(4*t - Z)) - 
     (4096*t*W^4)/(81*Z^3) - (32*h*t*W^2)/(9*Z^2) + (10240*t*W^3)/(81*Z^2) - 
     (5120*W^4)/(81*Z^2) + (40*h*t*W)/(9*Z) - (8*h*W^2)/(9*Z) - 
     (2432*t*W^2)/(27*Z) + (12800*W^3)/(81*Z) - (4096*W^4)/(81*t*Z) + 
     (50*t*Z)/81 + (4100*W*Z)/81 - (3632*W^2*Z)/(27*t) - (1109*Z^2)/324 + 
     (5620*W*Z^2)/(81*t) - (1192*Z^3)/(81*t) - 
     (4*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 17*Z^3))/
      (9*(h - 4*Z))
 
coAZB0W = (113*t^2)/18 - (313*t*W)/18 - (202*W^2)/9 + 
     (70*W^3)/(3*t) - ((5*t - 2*W)^2*(t - W)*(3*t - W)*(t + 2*W))/
      (3*t^2*(4*t - Z)) - (128*t^2*W^2)/(9*Z^2) - (16*t*W^3)/Z^2 + 
     (272*W^4)/(9*Z^2) + (13*t^3)/(12*Z) - (959*t^2*W)/(36*Z) + 
     (346*t*W^2)/(9*Z) + (440*W^3)/(9*Z) - (4*W^4)/(t*Z) - 
     (8*W^5)/(3*t^2*Z) + (19*t*Z)/9 + (13*W*Z)/3 - (22*W^2*Z)/(3*t) - 
     (t^2*(2*t + Z)^2)/(3*(t - W)*Z)
 
coAZReB0W = (-25*t^2)/3 - (35*t*W)/9 + (190*W^2)/9 - (80*W^3)/(9*t) + 
     (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/(3*t*(4*t - Z)) + (16*t*W^2)/(9*Z) + 
     (16*W^3)/(9*Z) - (32*W^4)/(9*t*Z) - (17*t*Z)/9 - (17*W*Z)/9 + 
     (34*W^2*Z)/(9*t)
 
coBhtBht = -(h^2*t)/4 + 5*h*t^2 - 16*t^3
 
coBhtBtZ = (19*h*t^2)/3 - (100*t^3)/3 - (40*h*t*W)/9 - 
     (80*t^2*W)/3 - (16*h*W^2)/9 + (32*t*W^2)/9 - 
     (4*(h - 4*t)*t*(5*t - 2*W)^2)/(3*(4*t - Z)) - (16*h*t*W^2)/(9*Z) + 
     (128*t^2*W^2)/(3*Z) + (79*h*t*Z)/18 - (11*t^2*Z)/3 + (20*h*W*Z)/9 - 
     (40*t*W*Z)/9 - (17*h*Z^2)/18 + (17*t*Z^2)/9
 
coBhtB0W = (h*t^2)/2 - 7*t^3 + (9*h*t*W)/2 - 3*t^2*W - 3*h*W^2 - 
     2*t*W^2
 
coBhtReB0W = -(h*t^2) - 2*t^3 - h*t*W - 2*t^2*W + 2*h*W^2 + 4*t*W^2
 
coBtZBtZ = (2500*t^3)/9 - (4000*t^2*W)/9 + (4816*t*W^2)/27 + 
     (2560*W^3)/81 - (256*W^4)/(81*t) - (16*(5*t - 2*W)^4)/(9*(4*t - Z)) - 
     (4096*t*W^4)/(81*Z^2) + (10240*t*W^3)/(81*Z) - (3328*W^4)/(81*Z) + 
     (625*t^2*Z)/9 - (8060*t*W*Z)/81 - (704*W^2*Z)/27 + (640*W^3*Z)/(81*t) + 
     (2827*t*Z^2)/162 + (640*W*Z^2)/81 - (176*W^2*Z^2)/(27*t) + 
     (115*Z^3)/162 + (160*W*Z^3)/(81*t) - (16*Z^4)/(81*t)
 
coBtZB0W = (25*t^3)/3 - (137*t^2*W)/9 - (94*t*W^2)/9 + 
     (272*W^3)/9 - (32*W^4)/(3*t) - (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/
      (3*(4*t - Z)) + (112*t^2*W^2)/(9*Z) + (16*t*W^3)/(3*Z) + 
     (32*W^4)/(9*Z) + (41*t^2*Z)/18 - (311*t*W*Z)/18 - (139*W^2*Z)/9 + 
     (16*W^3*Z)/t + (35*t*Z^2)/9 + (13*W*Z^2)/3 - (22*W^2*Z^2)/(3*t)
 
coBtZReB0W = (-50*t^3)/3 - (70*t^2*W)/9 + (116*t*W^2)/3 - 
     (64*W^3)/3 + (64*W^4)/(9*t) + (8*(5*t - 2*W)^2*(t - W)*(t + 2*W))/
      (3*(4*t - Z)) + (32*t^2*W^2)/(9*Z) + (32*t*W^3)/(9*Z) - 
     (64*W^4)/(9*Z) - (34*t^2*Z)/9 + (2*t*W*Z)/3 + 12*W^2*Z - 
     (80*W^3*Z)/(9*t) - (17*t*Z^2)/9 - (17*W*Z^2)/9 + (34*W^2*Z^2)/(9*t)
 
coB0WB0W = 2*t^3 + 4*t^2*W - 2*W^3 - (4*W^4)/t
 
coB0WReB0W = -2*t^3 - 4*t^2*W + 2*W^3 + (4*W^4)/t
 
coReB0WReB0W = 0
 
coI0hW = 6*h*t + 6*t*W
 
coI0hZ = (-305*h*t)/18 + (1009*t^2)/6 + (260*h*W)/27 - 
     (1100*t*W)/9 + (224*W^2)/27 - ((h^2 - 28*h*t + 240*t^2)*(5*t - 2*W)^2)/
      (9*t*(4*t - Z)) - (16*h^2*W^2)/(9*Z^2) + (20*h^2*W)/(9*Z) + 
     (128*h*W^2)/(27*Z) - (4*h^2*W^2)/(9*t*Z) - (80*t*W^2)/(9*Z) - 
     (221*h*Z)/54 + (391*t*Z)/9 - (280*W*Z)/27 + (119*Z^2)/27
 
coI0tW = (23*t^2)/3 - (9*t^3)/(t - W) + (6*t^3)/W + (53*t*W)/3 + 
     (362*W^2)/9 - (176*W^3)/(9*t) + (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/
      (3*t*(4*t - Z)) - (80*t*W^2)/(9*Z) - (16*W^3)/Z + (32*W^4)/(9*t*Z) + 
     (20*t*Z)/9 + (16*W*Z)/9 + (22*W^2*Z)/(3*t)
 
coI0WZ = 18*t*W + (6*t*W^3)/Z^2 + (18*t*W^2)/Z + 6*t*Z
 
coIhhh = -6*h*t
 
coIhtt = (31*h*t)/3 - (160*t^2)/3 + (36*t^3)/h - (76*h*W)/9 + 
     (344*t*W)/9 - (4*(h - 4*t)*(5*t - 2*W)^2)/(3*(4*t - Z)) + 
     (16*h*W^2)/(9*Z) - (128*t*W^2)/(9*Z) + (17*h*Z)/6 - (17*t*Z)/3
 
coIhWW = -3*h*t - (h^2*t)/W + 2*h*W + 6*t*W - 8*W^2 - 
     (18*t*W^2)/h + (2*W^2*(-5*t + 4*W))/(h - 4*W)
 
coIhZZ = (82*h*t)/9 - (400*t^2)/3 - (40*h*W)/9 + (320*t*W)/3 - 
     (128*W^2)/9 + ((h^2 - 16*h*t + 192*t^2)*(5*t - 2*W)^2)/(9*t*(4*t - Z)) + 
     (16*h^2*W^2)/(9*Z^2) - (20*h^2*W)/(9*Z) - (32*h*W^2)/(9*Z) + 
     (4*h^2*W^2)/(9*t*Z) + (17*h*Z)/9 - (85*t*Z)/3 + (160*W*Z)/9 - 
     (68*Z^2)/9 - (9*t*Z^2)/h + (Z*(128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2))/
      (9*(h - 4*Z))
 
coIttZ = (1400*t^2)/9 - (13640*t*W)/81 + (1120*W^2)/9 - 
     (1664*W^3)/(27*t) - (32*(5*t - 2*W)^2*(7*t - W))/(9*(4*t - Z)) + 
     (8192*t*W^4)/(81*Z^3) - (2048*t*W^3)/(9*Z^2) + (2048*W^4)/(27*Z^2) + 
     (4096*t*W^2)/(27*Z) - (13184*W^3)/(81*Z) + (2048*W^4)/(81*t*Z) + 
     (106*t*Z)/3 - (76*W*Z)/3 + (1552*W^2*Z)/(27*t) + (85*Z^2)/162 - 
     (1952*W*Z^2)/(81*t) + (107*Z^3)/(27*t)
 
coIWWZ = (-100*t^2)/9 + (40*t*W)/9 + 92*W^2 + 
     (4*(5*t - 2*W)^2*(t - W)*(4*t^2 + 20*t*W + 3*W^2))/(9*t^2*(4*t - Z)) - 
     (1024*W^5)/(9*Z^3) + (2624*W^4)/(27*Z^2) - (64*W^5)/(3*t*Z^2) + 
     (4*t*W^2)/Z + (1460*W^3)/(9*Z) - (32*W^4)/(9*t*Z) - (16*W^5)/(3*t^2*Z) - 
     (142*t*Z)/9 - (488*W*Z)/27 - (17*Z^2)/9 - (t*Z^2)/W
 
coM00tW0 = (-32*t^3*W)/9 + (32*t*W^3)/3 - (64*W^4)/9 + 
     (32*t^3*W^2)/(9*Z) - (32*t*W^4)/(3*Z) + (64*W^5)/(9*Z)
 
coM00WW0 = (-8*t^3*W)/3 + 8*t*W^3 - (16*W^4)/3 + 
     (8*t^3*W^2)/(3*Z) - (8*t*W^4)/Z + (16*W^5)/(3*Z)
 
coM00WWZ = (-16*t^2*W^2)/3 + (32*t*W^3)/3 - (40*W^4)/3 - 
     (8*t^3*W^2)/(3*Z) + (8*t*W^4)/Z - (16*W^5)/(3*Z) + (2*t^3*Z)/3 - 
     (4*t^2*W*Z)/3 - 2*t*W^2*Z - (16*W^3*Z)/3 + (2*t^2*Z^2)/3 - (8*t*W*Z^2)/3
 
coM0tt0t = (-4096*t^2*W^2)/81 - (4096*t^2*W^4)/(81*Z^2) + 
     (8192*t^2*W^3)/(81*Z)
 
coM0ttht = (64*h^2*t*W)/9 - (128*h*t^2*W)/3 + (512*t^3*W)/9 - 
     (64*h^2*t*W^2)/(9*Z) + (128*h*t^2*W^2)/(3*Z) - (512*t^3*W^2)/(9*Z)
 
coM0ttZt = (3712*t^2*W^2)/27 - (2048*W^4)/81 + 
     (8192*t^2*W^4)/(81*Z^2) - (2048*t^2*W^3)/(9*Z) - (896*t^2*W*Z)/81 + 
     (64*t*W^2*Z)/3 + (512*W^3*Z)/9 - (64*t*W*Z^2)/3 - (1216*W^2*Z^2)/27 + 
     (1088*W*Z^3)/81
 
coM0tW0W = (32*t^3*W)/3 + (64*t^2*W^2)/3 - (32*t*W^3)/3 - 
     (64*W^4)/3 - (32*t^3*W^2)/(3*Z) - (64*t^2*W^3)/(3*Z) + 
     (32*t*W^4)/(3*Z) + (64*W^5)/(3*Z)
 
coM0tWhW = -4*h*t^3 + 12*h*t^2*W - 8*t^3*W - 8*h*t*W^2 - 
     8*t^2*W^2 + 16*t*W^3
 
coM0tWZW = -8*t^3*W - 8*t^2*W^2 + (160*t*W^3)/3 - (112*W^4)/3 + 
     (32*t^3*W^2)/(3*Z) + (64*t^2*W^3)/(3*Z) - (32*t*W^4)/(3*Z) - 
     (64*W^5)/(3*Z) + (4*t^3*Z)/3 - (76*t^2*W*Z)/3 + (40*t*W^2*Z)/3 + 
     (32*W^3*Z)/3
 
coM0ZWt0 = (16*t^3*W)/9 - (80*t^2*W^2)/9 + (112*t*W^3)/9 - 
     16*W^4 - (32*t^3*W^2)/(9*Z) + (32*t*W^4)/(3*Z) - (64*W^5)/(9*Z) + 
     (16*t^3*Z)/9 - (32*t^2*W*Z)/9 + (64*t*W^2*Z)/9 - (88*W^3*Z)/9 + 
     (4*t^2*Z^2)/9 + (16*t*W*Z^2)/9 + (8*W*Z^3)/9
 
coMhhtth = 9*h^2*t^2 - 24*h*t^3
 
coMhttht = h^2*t^2 + 8*h*t^3 - 16*t^4
 
coMhttZt = (-80*h^2*t*W)/9 + (160*h*t^2*W)/3 - (640*t^3*W)/9 + 
     (256*t^2*W^2)/9 + (64*h^2*t*W^2)/(9*Z) - (128*h*t^2*W^2)/(3*Z) + 
     (512*t^3*W^2)/(9*Z) + (16*h^2*t*Z)/9 - (26*h*t^2*Z)/3 + (56*t^3*Z)/9 - 
     (320*t^2*W*Z)/9 + (136*t^2*Z^2)/9
 
coMhZttZ = -2*h^2*t^2 - (256*h*t*W^2)/9 + (512*t^2*W^2)/9 + 
     8*h*t^2*Z + (320*h*t*W*Z)/9 - (640*t^2*W*Z)/9 + (256*t*W^2*Z)/9 - 
     (100*h*t*Z^2)/9 + (56*t^2*Z^2)/9 - (320*t*W*Z^2)/9 + (136*t*Z^3)/9
 
coMttZZh = -(h^2*t^2) - (128*h*t*W^2)/9 + (256*t^2*W^2)/9 + 
     4*h*t^2*Z + (160*h*t*W*Z)/9 - (320*t^2*W*Z)/9 + (128*t*W^2*Z)/9 - 
     (50*h*t*Z^2)/9 + (28*t^2*Z^2)/9 - (160*t*W*Z^2)/9 + (68*t*Z^3)/9
 
coMtZZtt = (-2432*t^2*W^2)/27 + (4096*W^4)/81 - 
     (4096*t^2*W^4)/(81*Z^2) + (10240*t^2*W^3)/(81*Z) + (1120*t^2*W*Z)/81 - 
     (832*t*W^2*Z)/9 - (10240*W^3*Z)/81 + (437*t^2*Z^2)/81 + 
     (1040*t*W*Z^2)/9 + (4352*W^2*Z^2)/27 - (352*t*Z^3)/9 - (8320*W*Z^3)/81 + 
     (2056*Z^4)/81
 
coS000 = 24*t*W + 72*W^2
 
coS0hW = -7*h*t + (3*t^2)/2 + (2*h^2*t)/W - (26*h*W)/3 + (2*t*W)/3 + 
     (28*W^2)/3
 
coTh0t = (-3*h^3)/2 + 8*h^2*t - 8*h*t^2 - (16*h^2*W)/9 + 
     (128*h*t*W)/9 - (160*t^2*W)/9 + (16*h^2*W^2)/(9*Z) - 
     (128*h*t*W^2)/(9*Z) + (160*t^2*W^2)/(9*Z)
 
coTh0W = (-5*h^2*t)/2 + (7*h*t^2)/2 - 2*t^3 + (h^3*t)/W - 
     (h^2*t^2)/W - (11*h^2*W)/3 + (19*h*t*W)/6 - 6*t^2*W - 3*h*W^2 + 8*W^3 + 
     (8*W^2*(-t + W)*(t + 2*W))/(h - 4*W)
 
coThht = (17*h*t^2)/2 - (17*t^3)/2
 
coThtZ = (25*h^2*t)/9 + (h*t^2)/2 - (40*h^2*W)/27 + (740*h*t*W)/27 - 
     (320*t^2*W)/9 - (368*h*W^2)/27 + (128*t*W^2)/3 + 
     (64*h^2*t*W^2)/(9*Z^2) - (80*h^2*t*W)/(9*Z) + (32*h^2*W^2)/(27*Z) - 
     (592*h*t*W^2)/(27*Z) + (256*t^2*W^2)/(9*Z) + (17*h^2*Z)/27 - 
     (143*h*t*Z)/54 + (28*t^2*Z)/9 + (460*h*W*Z)/27 - (160*t*W*Z)/3 + 
     (128*W^2*Z)/9 - (391*h*Z^2)/54 + (32*t*Z^2)/3 - (160*W*Z^2)/9 + 
     (68*Z^3)/9 + (8*Z*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 
        17*Z^3))/(9*(h - 4*Z))
 
coTthZ = (359*h*t^2)/9 - (1009*t^3)/3 - (520*h*t*W)/27 + 
     (2200*t^2*W)/9 - (448*t*W^2)/27 + (2*(h^2 - 28*h*t + 240*t^2)*
       (5*t - 2*W)^2)/(9*(4*t - Z)) + (32*h^2*t*W^2)/(9*Z^2) - 
     (40*h^2*t*W)/(9*Z) + (8*h^2*W^2)/(9*Z) - (256*h*t*W^2)/(27*Z) + 
     (160*t^2*W^2)/(9*Z) + (221*h*t*Z)/27 - (728*t^2*Z)/9 + (560*t*W*Z)/27 - 
     (238*t*Z^2)/27
 
coTW00 = t^3 + (19*t^2*W)/3 + (331*t*W^2)/9 + 11*W^3 + 
     (76*W^4)/(9*t) - (8*t^2*W^2)/Z - (364*t*W^3)/(9*Z) - (56*W^4)/(3*Z) + 
     (32*W^5)/(9*t*Z) + (2*t^2*Z)/3 - (10*t*W*Z)/3 + (8*W^2*Z)/3
 
coTW0h = h^2*t + h*t^2 - (15*h*t*W)/2 + (15*t^2*W)/2 - 11*h*W^2 + 
     (73*t*W^2)/6 + (13*W^3)/3 - (4*W^2*(-t + W)*(t + 2*W))/(h - 4*W)
 
coTW0Z = (4*t^3)/3 + 8*t^2*W + (787*t*W^2)/18 + (335*W^3)/9 - 
     (80*W^4)/(3*t) + (4*(5*t - 2*W)^2*(t - W)*W*(t + 2*W))/(3*t*(4*t - Z)) + 
     (4*t^2*W^2)/Z + (392*t*W^3)/(9*Z) + (128*W^4)/(3*Z) + (7*t^2*Z)/3 - 
     (227*t*W*Z)/18 + (35*W^2*Z)/9 + (70*W^3*Z)/(3*t) - (2*t*Z^2)/3 - 
     (16*W*Z^2)/9 - (22*W^2*Z^2)/(3*t) - (t^2*(2*t + Z)^2)/(3*(t - W))
 
coTWtW = 2*h*t^2 + (218*t^3)/9 - 2*h*t*W + (502*t^2*W)/9 - 
     (5956*t*W^2)/27 + (556*W^3)/27 - (24*t*W^2*(-t + W))/(h - 4*W) - 
     (8*(5*t - 2*W)^2*(t - W)*(4*t^2 + 20*t*W + 3*W^2))/(9*t*(4*t - Z)) - 
     (256*t*W^4)/(9*Z^2) + (256*W^5)/(9*Z^2) + (608*t*W^3)/(27*Z) - 
     (896*W^4)/(27*Z) + (32*W^5)/(3*t*Z) + (26*t^2*Z)/9 + (494*t*W*Z)/27 - 
     (572*W^2*Z)/27 + (17*t*Z^2)/9 - (17*W*Z^2)/9
 
coTZ0t = (32*t^2*W)/3 - (2272*t*W^2)/27 + (5120*W^3)/81 - 
     (1024*W^4)/(27*t) - (5120*t*W^4)/(81*Z^2) - (32*t^2*W^2)/(3*Z) + 
     (1280*t*W^3)/(9*Z) - (2048*W^4)/(81*Z) - 2*h*t*Z + (416*t*W*Z)/81 - 
     (1840*W^2*Z)/27 + (7808*W^3*Z)/(81*t) + (1024*W^4*Z)/(81*t^2) + 
     (h*Z^2)/2 + 4*t*Z^2 + (2648*W*Z^2)/81 - (376*W^2*Z^2)/(3*t) - 
     (2560*W^3*Z^2)/(81*t^2) - (319*Z^3)/162 + (2186*W*Z^3)/(27*t) + 
     (1016*W^2*Z^3)/(27*t^2) - (13267*Z^4)/(648*t) - (1810*W*Z^4)/(81*t^2) + 
     (839*Z^5)/(162*t^2)
 
coTZ0W = (329*t^3)/12 - (1031*t^2*W)/36 - (463*t*W^2)/9 + 
     (794*W^3)/9 - (80*W^4)/(3*t) - (4*(5*t - 2*W)^2*(t - W)*(3*t - W)*
       (t + 2*W))/(3*t*(4*t - Z)) - (128*t^2*W^2)/(9*Z) - (16*t*W^3)/Z + 
     (272*W^4)/(9*Z) + (265*t^2*Z)/36 + (8*t*W*Z)/9 - (103*W^2*Z)/9 + 
     (70*W^3*Z)/(3*t) + (23*t*Z^2)/9 + 3*W*Z^2 - (22*W^2*Z^2)/(3*t) - 
     (2*t^2*(2*t + Z)^2)/(3*(t - W))
 
coTZht = (-100*h*t^2)/3 + (400*t^3)/3 + (400*h*t*W)/9 - 
     (1280*t^2*W)/9 - (320*h*W^2)/27 + (944*t*W^2)/27 - 
     (16*t*(-h + 4*t)*(5*t - 2*W)^2)/(3*(4*t - Z)) - (128*h*t*W^2)/(9*Z) + 
     (256*t^2*W^2)/(9*Z) - (116*h*t*Z)/9 + (665*t^2*Z)/18 + (400*h*W*Z)/27 - 
     (1180*t*W*Z)/27 - (16*W^2*Z)/27 - (170*h*Z^2)/27 + (1111*t*Z^2)/54 + 
     (20*W*Z^2)/27 - (17*Z^3)/54 - 
     (4*Z*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 17*Z^3))/
      (9*(h - 4*Z))
 
coTZtZ = h*t^2 - (10003*t^3)/6 + (7960*t^2*W)/3 - (4928*t*W^2)/3 + 
     (1280*W^3)/3 - (1024*W^4)/(27*t) + (32*(5*t - 2*W)^4)/(3*(4*t - Z)) - 
     (512*t*W^4)/(27*Z^2) + (32*t^2*W^2)/(3*Z) + (1280*t*W^3)/(27*Z) - 
     h*t*Z - (823*t^2*Z)/2 + (18440*t*W*Z)/27 - (3680*W^2*Z)/9 + 
     (2560*W^3*Z)/(27*t) - (2909*t*Z^2)/27 + (1600*W*Z^2)/9 - 
     (832*W^2*Z^2)/(9*t) - (251*Z^3)/9 + (1120*W*Z^3)/(27*t) - 
     (214*Z^4)/(27*t) - (12*t*Z^2*(-t + Z))/(h - 4*Z)
 
coTbar00W = t^3 + (101*t^2*W)/9 + (83*t*W^2)/9 - (301*W^3)/9 + 
     (12*W^4)/t - (116*t^2*W^2)/(9*Z) - (116*t*W^3)/(9*Z) + (232*W^4)/(9*Z) + 
     (2*t^2*Z)/3 - (10*t*W*Z)/3 + (8*W^2*Z)/3
 
coTbar0ht = (-64*h*t*W)/9 + (256*t^2*W)/9 + (64*h*t*W^2)/(9*Z) - 
     (256*t^2*W^2)/(9*Z)
 
coTbar0tZ = (1856*t*W^2)/27 - (512*W^3)/9 + (4096*t*W^4)/(81*Z^2) - 
     (1024*t*W^3)/(9*Z) + (2048*W^4)/(81*Z) - (448*t*W*Z)/81 + 
     (1216*W^2*Z)/27 - (1088*W*Z^2)/81
 
coU0W00 = -72*W^3
 
coU0W0t = 12*t^3 + (6*t^4)/W + 6*t^2*W - (16*t*W^2)/3 - 
     (32*W^3)/9 - (8*t*W*Z)/3 + (4*W^2*Z)/9 - (8*W*Z^2)/9
 
coU0WhW = -(h^2*t) + 3*h*t^2 - (h^2*t^2)/W + h*t*W + 2*h*W^2 - 
     4*t*W^2 - 8*W^3 + (4*W^2*(-t + W)*(t + 2*W))/(h - 4*W)
 
coU0WWZ = 44*t^2*W + (112*t*W^2)/3 + 32*W^3 - (4*t^2*W^2)/Z + 
     (12*t*W^3)/Z + (40*W^4)/Z - 13*t^2*Z - (t*W*Z)/3 - 6*W^2*Z - t*Z^2 - 
     (t^2*Z^2)/W
 
coUht0W = (-5*h*t^2)/2 + 5*t^3 + (3*h*t*W)/2 + 9*t^2*W - 3*h*W^2 - 
     2*t*W^2
 
coUhtht = (-3*h^2*t)/2 + 8*t^3
 
coUhttZ = (-31*h*t^2)/3 + (100*t^3)/3 + (40*h*t*W)/9 - 
     (80*t^2*W)/9 - (16*h*W^2)/3 - (32*t*W^2)/9 + 
     (4*(h - 4*t)*t*(5*t - 2*W)^2)/(3*(4*t - Z)) + (16*h*t*W^2)/(9*Z) - 
     (128*t^2*W^2)/(9*Z) + (11*h*t*Z)/18 + (61*t^2*Z)/9 + (20*h*W*Z)/3 + 
     (40*t*W*Z)/9 - (17*h*Z^2)/6 - (17*t*Z^2)/9
 
coUt0WW = (32*t^2*W)/3 + (4640*t*W^2)/27 + (64*W^3)/3 + 
     (2048*t*W^5)/(9*Z^3) - (6016*t*W^4)/(27*Z^2) + (128*W^5)/(3*Z^2) - 
     (32*t^2*W^2)/(3*Z) - (4768*t*W^3)/(27*Z) - (64*W^4)/Z
 
coUthhh = -6*h^2*t + 9*h*t^2
 
coUthtt = -18*h*t^2 + 56*t^3 + (64*t^2*W)/9 - (136*t^2*Z)/9
 
coUthWW = -2*h^2*t + 6*h*t^2 + 6*h*t*W - 24*t^2*W - 8*t*W^2 - 
     (24*t*W^2*(-t + W))/(h - 4*W)
 
coUthZZ = -(h^2*t) + 5*h*t^2 + (256*t*W^2)/9 + 3*h*t*Z - 8*t^2*Z - 
     (320*t*W*Z)/9 + (28*t*Z^2)/9 - (12*t*Z^2*(-t + Z))/(h - 4*Z)
 
coUtZ00 = (-41200*t^3)/27 + (53008*t^2*W)/27 - (28048*t*W^2)/27 + 
     (10576*W^3)/27 + (64*(5*t - 2*W)^2*(103*t^2 - 50*t*W + 10*W^2))/
      (27*(4*t - Z)) + (10240*t*W^4)/(81*Z^2) - (32*t^2*W^2)/(9*Z) - 
     (5216*t*W^3)/(27*Z) - (1984*W^4)/(81*Z) - (10252*t^2*Z)/27 + 
     (52640*t*W*Z)/81 - (16784*W^2*Z)/27 - (3272*t*Z^2)/27 + 
     (37012*W*Z^2)/81 - (3502*Z^3)/27
 
coUtZhZ = -(h^2*t) + (200*h*t^2)/9 - (800*t^3)/3 - (80*h*t*W)/9 + 
     (640*t^2*W)/3 + (32*h*W^2)/9 - (512*t*W^2)/9 + 
     (2*(h^2 - 16*h*t + 192*t^2)*(5*t - 2*W)^2)/(9*(4*t - Z)) + 
     (32*h^2*t*W^2)/(9*Z^2) - (40*h^2*t*W)/(9*Z) + (8*h^2*W^2)/(9*Z) - 
     (64*h*t*W^2)/(9*Z) + (25*h*t*Z)/9 - (200*t^2*Z)/3 - (40*h*W*Z)/9 + 
     (640*t*W*Z)/9 - (128*W^2*Z)/9 + (17*h*Z^2)/9 - (164*t*Z^2)/9 + 
     (160*W*Z^2)/9 - (68*Z^3)/9 + (4*Z*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 
        7*t*Z^2 - 40*W*Z^2 + 17*Z^3))/(9*(h - 4*Z))
 
coUtZtt = (-5000*t^3)/9 + (80*h*t*W)/9 + (62720*t^2*W)/81 - 
     (9856*t*W^2)/27 + (12032*W^3)/81 + (32*(5*t - 2*W)^4)/(9*(4*t - Z)) + 
     (16384*t^2*W^4)/(81*Z^3) - (4096*t^2*W^3)/(9*Z^2) + 
     (10240*t*W^4)/(81*Z^2) - (64*h*t*W^2)/(9*Z) + (9728*t^2*W^2)/(27*Z) - 
     (20480*t*W^3)/(81*Z) + (512*W^4)/(81*Z) - (16*h*t*Z)/9 - 
     (1186*t^2*Z)/9 + (14816*t*W*Z)/81 - (6752*W^2*Z)/27 - (2008*t*Z^2)/81 + 
     (15328*W*Z^2)/81 - (4304*Z^3)/81
 
coUtZWW = (-200*t^3)/9 - (712*t^2*W)/9 - (104*t*W^2)/3 - 
     (200*W^3)/3 + (8*(5*t - 2*W)^2*(t - W)*(4*t^2 + 20*t*W + 3*W^2))/
      (9*t*(4*t - Z)) - (2048*t*W^5)/(9*Z^3) + (5248*t*W^4)/(27*Z^2) - 
     (640*W^5)/(9*Z^2) + (32*t^2*W^2)/(3*Z) + (1792*t*W^3)/(9*Z) + 
     (2240*W^4)/(27*Z) - (32*W^5)/(3*t*Z) - (38*t^2*Z)/9 - (130*t*W*Z)/27 + 
     (172*W^2*Z)/3 + (8*t*Z^2)/9 - (470*W*Z^2)/27 - (17*Z^3)/9
 
coUW00h = (3*h*t^2)/2 + (3*h*t*W)/2 - 3*h*W^2
 
coUW00Z = (113*t^3)/12 - (1807*t^2*W)/36 - 3*t*W^2 + (602*W^3)/9 - 
     (16*W^4)/t - (4*(5*t - 2*W)^2*(t - W)^2*(t + 2*W))/(3*t*(4*t - Z)) - 
     (244*t^2*W^2)/(9*Z) - (260*t*W^3)/(9*Z) + (56*W^4)/Z + (116*t^2*Z)/9 - 
     (25*t*W*Z)/3 - (55*W^2*Z)/9 + (22*W^3*Z)/(3*t) - (7*t*Z^2)/9 + 
     (t^2*Z^2)/W + (8*W*Z^2)/9 - (t^2*(2*t + Z)^2)/(3*(t - W))
 
coUZt0W = (25*t^3)/3 + (103*t^2*W)/9 + (50*t*W^2)/9 + 
     (176*W^3)/9 - (32*W^4)/(3*t) - (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/
      (3*(4*t - Z)) - (80*t^2*W^2)/(9*Z) - (16*t*W^3)/Z + (32*W^4)/(9*Z) - 
     (t^2*Z)/18 - (113*t*W*Z)/18 - (19*W^2*Z)/9 + (16*W^3*Z)/t - 
     (16*t*Z^2)/9 - (4*W*Z^2)/3 - (22*W^2*Z^2)/(3*t)
 
coUZtht = (-31*h*t^2)/3 + (100*t^3)/3 + (40*h*t*W)/9 - 
     (80*t^2*W)/9 - (16*h*W^2)/3 - (32*t*W^2)/9 + 
     (4*(h - 4*t)*t*(5*t - 2*W)^2)/(3*(4*t - Z)) + (16*h*t*W^2)/(9*Z) - 
     (128*t^2*W^2)/(9*Z) + (11*h*t*Z)/18 + (61*t^2*Z)/9 + (20*h*W*Z)/3 + 
     (40*t*W*Z)/9 - (17*h*Z^2)/6 - (17*t*Z^2)/9
 
coUZttZ = 2*h*t^2 - (5000*t^3)/9 + (8000*t^2*W)/9 - 
     (12800*t*W^2)/27 + (5120*W^3)/81 - (512*W^4)/(27*t) + 
     (32*(5*t - 2*W)^4)/(9*(4*t - Z)) + (2048*t*W^4)/(81*Z^2) - 
     (5120*t*W^3)/(81*Z) + (2560*W^4)/(81*Z) - (1286*t^2*Z)/9 + 
     (16000*t*W*Z)/81 - (928*W^2*Z)/27 + (1280*W^3*Z)/(27*t) - 
     (5243*t*Z^2)/162 - (520*W*Z^2)/81 - (416*W^2*Z^2)/(9*t) + (637*Z^3)/81 + 
     (560*W*Z^3)/(27*t) - (107*Z^4)/(27*t)
 
coZeta2 = (3*h^3)/2 - (13*h^2*t)/2 + 8*h*t^2 - (136*t^3)/3 + (24*t^4)/W - 
     3*h^2*W + (256*h*t*W)/9 - (37516*t^2*W)/81 + (5708*t*W^2)/27 - 
     (10784*W^3)/81 + (4448*W^4)/(81*t) + 
     (16*(5*t - 2*W)^2*(t - W)*(t + 2*W))/(3*(4*t - Z)) + 
     (65536*t^2*W^4)/(81*Z^3) - (16384*t^2*W^3)/(9*Z^2) + 
     (1186*t*W^4)/(27*Z^2) - (256*h*t*W^2)/(9*Z) + (39104*t^2*W^2)/(27*Z) - 
     (3580*t*W^3)/(27*Z) + (2944*W^4)/(81*Z) + 2*h*t*Z - (163*t^2*Z)/36 + 
     (289*t*W*Z)/27 + (14702*W^2*Z)/27 - (10256*W^3*Z)/(81*t) - 
     (1024*W^4*Z)/(81*t^2) - (h*Z^2)/2 - (760*t*Z^2)/9 - (34633*W*Z^2)/81 + 
     (3886*W^2*Z^2)/(27*t) + (2560*W^3*Z^2)/(81*t^2) + (21331*Z^3)/162 - 
     (t*Z^3)/W - (6830*W*Z^3)/(81*t) - (1016*W^2*Z^3)/(27*t^2) + 
     (13267*Z^4)/(648*t) + (1810*W*Z^4)/(81*t^2) - (839*Z^5)/(162*t^2)
 


==> anc/delta2mixed_secII.txt <==
(***************************************************************************
This file contains the terms in the mixed part of the 2-loop
contribution to the top-quark pole squared mass in the Standard Model,
referred to as \delta^{(2)}_{mixed} in eq. (2.1) in the paper 
"Top-quark pole mass in the tadpole-free $\MSbar$ scheme" 
by Stephen P. Martin.

In this file:

v = Landau gauge VEV at the minimum of the effective potential
t = yt^2 v^2/2;
W = g^2 v^2/4;
Z = (g^2 + gp^2) v^2/4;
h = 2 lambda v^2;

Also, At = A[t]; Bht = B[h,t]; M00WWZ = M[0,0,W,W,Z]; etc.

This file can be read into Mathematica.
****************************************************************************)

delta2mixed = (1/v^2) * (
 co1 + Ah*coAh + At*coAt + AW*coAW + AZ*coAZ + 
 B0W*coB0W + Bht*coBht + BtZ*coBtZ +
 Ah^2*coAhAh + Ah*At*coAhAt + Ah*AW*coAhAW + 
 Ah*AZ*coAhAZ + Ah*B0W*coAhB0W + Ah*Bht*coAhBht + 
 Ah*BtZ*coAhBtZ + At^2*coAtAt + At*AW*coAtAW + 
 At*AZ*coAtAZ + At*B0W*coAtB0W + At*Bht*coAtBht + 
 At*BtZ*coAtBtZ + AW^2*coAWAW + AW*AZ*coAWAZ + 
 AW*B0W*coAWB0W + AW*Bht*coAWBht + AW*BtZ*coAWBtZ + 
 AZ^2*coAZAZ + AZ*B0W*coAZB0W + AZ*Bht*coAZBht + 
 AZ*BtZ*coAZBtZ + B0W^2*coB0WB0W + 
 B0W*Bht*coBhtB0W + Bht^2*coBhtBht + 
 Bht*BtZ*coBhtBtZ + B0W*BtZ*coBtZB0W + BtZ^2*coBtZBtZ +
 I0tW*coI0tW + Ihtt*coIhtt + IttZ*coIttZ + M00tW0*coM00tW0 + 
 M0tt0t*coM0tt0t + M0ttht*coM0ttht + M0ttZt*coM0ttZt + 
 Tbar00W*coTbar00W + Tbar0ht*coTbar0ht + Tbar0tZ*coTbar0tZ + 
 Th0t*coTh0t + TW00*coTW00 + TZ0t*coTZ0t + U0W0t*coU0W0t + 
 Uthtt*coUthtt + UtZtt*coUtZtt + Zeta2*coZeta2);

co1 = (-4*h^2)/3 + (8*h*t)/3 + (4858*t^2)/9 - (542*t*W)/3 - (220*W^2)/9 - 
     (8*W^3)/(3*t) - (640*t*(5*t - 2*W)^2)/(9*(4*t - Z)) - 
     (2816*t*W^2)/(27*Z) + (2885*t*Z)/27 + (320*W*Z)/9 - (128*W^2*Z)/(27*t) - 
     (52*Z^2)/9 + (160*W*Z^2)/(27*t) - (68*Z^3)/(27*t)

coAh = -12*t - (40*t^2)/(3*h)
 
coAt = (40*h)/3 - (2852*t)/9 - (976*W)/9 + (1856*W^2)/(27*t) + 
     (320*(5*t - 2*W)^2)/(9*(4*t - Z)) + (512*W^2)/(3*Z) + (4*Z)/3 - 
     (1600*W*Z)/(27*t) + (680*Z^2)/(27*t)
 
coAW = -4*t - (104*W)/3
 
coAZ = (-2188*t)/27 + (1760*W)/27 + (128*(5*t - 2*W)^2)/(9*(4*t - Z)) + 
     (1280*t*W^2)/(27*Z^2) + (8*t^2)/Z - (1600*t*W)/(27*Z) + 
     (128*W^2)/(27*Z) - (748*Z)/27
 
coBht = (-4*h^2)/3 + (68*h*t)/3 - 64*t^2
 
coBtZ = (-256*t^2)/9 - (5120*t*W)/27 + (896*W^2)/27 + 
     (64*t*(5*t - 2*W)^2)/(9*(4*t - Z)) + (4864*t*W^2)/(27*Z) + 
     (340*t*Z)/27 - (1120*W*Z)/27 - (128*W^2*Z)/(27*t) + (728*Z^2)/27 + 
     (160*W*Z^2)/(27*t) - (68*Z^3)/(27*t)
 
coB0W = -12*t^2 - 16*t*W + (92*W^2)/3 - (8*W^3)/(3*t)
 
coAhAh = 0
 
coAhAt = 8 + (40*t)/(3*h)
 
coAhAW = 0
 
coAhAZ = 0
 
coAhBht = 0
 
coAhBtZ = 0
 
coAhB0W = 0
 
coAtAt = -172 - (8*h)/(3*t) + (5272*W)/(27*t) - 
     (400*W^2)/(27*t^2) + (32*(5*t - 2*W)^2)/(t*(4*t - Z)) - 
     (1280*W^2)/(27*t*Z) - (1076*Z)/(27*t) + (320*W*Z)/(27*t^2) - 
     (136*Z^2)/(27*t^2)
 
coAtAW = 32 + (64*W)/(3*t)
 
coAtAZ = 3496/27 - (320*W)/(9*t) - (64*(5*t - 2*W)^2)/
      (3*t*(4*t - Z)) - (1280*W^2)/(27*Z^2) - (8*t)/Z + (1600*W)/(27*Z) - 
     (512*W^2)/(9*t*Z) + (136*Z)/(9*t)
 
coAtBht = (16*h)/3 + (16*t)/3
 
coAtBtZ = (400*t)/3 - (640*W)/9 + (512*W^2)/(27*t) - 
     (64*(5*t - 2*W)^2)/(3*(4*t - Z)) - (256*W^2)/(9*Z) + (224*Z)/9 - 
     (640*W*Z)/(27*t) + (272*Z^2)/(27*t)
 
coAtB0W = (28*t)/3 + (28*W)/3 + (40*W^2)/(3*t)
 
coAWAW = 0
 
coAWAZ = 0
 
coAWBht = 0
 
coAWBtZ = 0
 
coAWB0W = 0
 
coAZAZ = 0
 
coAZBht = 0
 
coAZBtZ = 0
 
coAZB0W = 0
 
coBhtBht = 0
 
coBhtBtZ = 0
 
coBhtB0W = 0
 
coBtZBtZ = 0

coBtZB0W = 0
 
coB0WB0W = 0
 
coI0tW = (52*t)/3 + (52*W)/3 - (8*W^2)/(3*t)
 
coIhtt = (-4*h)/3 + (56*t)/3
 
coIttZ = (200*t)/3 - (128*W^2)/(27*t) - (32*(5*t - 2*W)^2)/
      (3*(4*t - Z)) - (128*W^2)/(3*Z) + (28*Z)/3 + (160*W*Z)/(27*t) - 
     (68*Z^2)/(27*t)
 
coM00tW0 = (16*t^3)/3 - 16*t*W^2 + (32*W^3)/3
 
coM0tt0t = (-2048*t^2*W)/27 + (2048*t^2*W^2)/(27*Z)
 
coM0ttht = (16*h^2*t)/3 - 32*h*t^2 + (128*t^3)/3
 
coM0ttZt = (2560*t^2*W)/27 - (2048*t^2*W^2)/(27*Z) - 
     (224*t^2*Z)/27 + (512*W^2*Z)/27 - 16*t*Z^2 - (640*W*Z^2)/27 + 
     (272*Z^3)/27
 
coTh0t = (-4*h^2)/3 + (32*h*t)/3 - (40*t^2)/3
 
coTW00 = (4*t*W)/3 + 12*W^2 - (8*W^3)/(3*t)
 
coTZ0t = 8*t^2 - (1600*t*W)/27 + (1280*t*W^2)/(27*Z) + 
     (104*t*Z)/27 - (128*W^2*Z)/(27*t) + (28*Z^2)/3 + (160*W*Z^2)/(27*t) - 
     (68*Z^3)/(27*t)
 
coTbar00W = (20*t^2)/3 + (20*t*W)/3 - (40*W^2)/3
 
coTbar0ht = (-16*h*t)/3 + (64*t^2)/3
 
coTbar0tZ = (1280*t*W)/27 - (512*W^2)/27 - (1024*t*W^2)/(27*Z) - 
     (112*t*Z)/27 + (640*W*Z)/27 - (272*Z^2)/27
 
coU0W0t = -16*W^2
 
coUthtt = (-64*t^2)/3
 
coUtZtt = (1280*t*W)/27 - (256*W^2)/9 - (1024*t*W^2)/(27*Z) - 
     (256*t*Z)/27 + (320*W*Z)/9 - (136*Z^2)/9
 
coZeta2 = (64*h*t)/3 - 48*t^2 + (2272*t*W)/27 + (1472*W^2)/27 - 
     (3584*t*W^2)/(27*Z) + (448*t*Z)/27 - (2560*W*Z)/27 + (1088*Z^2)/27
 


==> anc/delta2nonQCD_secII.txt <==
(***************************************************************************
This file contains the terms in the non-QCD part of the 2-loop
contribution to the top-quark pole squared mass in the Standard Model,
referred to as \delta^{(2)}_{non-QCD} in eq. (2.1) in the paper 
"Top-quark pole mass in the tadpole-free $\MSbar$ scheme" 
by Stephen P. Martin.

In this file:

v = Landau gauge VEV at the minimum of the effective potential
t = yt^2 v^2/2;
W = g^2 v^2/4;
Z = (g^2 + gp^2) v^2/4;
h = 2 lambda v^2;

Also, At = A[t]; Bht = B[h,t]; M00WWZ = M[0,0,W,W,Z]; etc.

This file can be read into Mathematica.
****************************************************************************)

delta2nonQCD = (1/v^4) * (
 co1 + Ah*coAh + At*coAt + AW*coAW + AZ*coAZ + 
 B0W*coB0W + Bht*coBht + BtZ*coBtZ +
 Ah^2*coAhAh + Ah*At*coAhAt + Ah*AW*coAhAW + 
 Ah*AZ*coAhAZ + Ah*B0W*coAhB0W + Ah*Bht*coAhBht + 
 Ah*BtZ*coAhBtZ + At^2*coAtAt + At*AW*coAtAW + 
 At*AZ*coAtAZ + At*B0W*coAtB0W + At*Bht*coAtBht + 
 At*BtZ*coAtBtZ + AW^2*coAWAW + AW*AZ*coAWAZ + 
 AW*B0W*coAWB0W + AW*Bht*coAWBht + AW*BtZ*coAWBtZ + 
 AZ^2*coAZAZ + AZ*B0W*coAZB0W + AZ*Bht*coAZBht + 
 AZ*BtZ*coAZBtZ + B0W^2*coB0WB0W + 
 B0W*Bht*coBhtB0W + Bht^2*coBhtBht + 
 Bht*BtZ*coBhtBtZ + B0W*BtZ*coBtZB0W + BtZ^2*coBtZBtZ +
 I0hW*coI0hW + I0hZ*coI0hZ + I0tW*coI0tW + 
 I0WZ*coI0WZ + Ihhh*coIhhh + Ihtt*coIhtt + 
 IhWW*coIhWW + IhZZ*coIhZZ + IttZ*coIttZ + 
 IWWZ*coIWWZ + M00tW0*coM00tW0 + M00WW0*coM00WW0 + 
 M00WWZ*coM00WWZ + M0tt0t*coM0tt0t + M0ttht*coM0ttht + 
 M0ttZt*coM0ttZt + M0tW0W*coM0tW0W + M0tWhW*coM0tWhW + 
 M0tWZW*coM0tWZW + M0ZWt0*coM0ZWt0 + Mhhtth*coMhhtth + 
 Mhttht*coMhttht + MhttZt*coMhttZt + MhZttZ*coMhZttZ + 
 MttZZh*coMttZZh + MtZZtt*coMtZZtt + S000*coS000 + 
 S0hW*coS0hW + Tbar00W*coTbar00W + Tbar0ht*coTbar0ht + 
 Tbar0tZ*coTbar0tZ + Th0t*coTh0t + Th0W*coTh0W + 
 Thht*coThht + ThtZ*coThtZ + TthZ*coTthZ + 
 TW00*coTW00 + TW0h*coTW0h + TW0Z*coTW0Z + 
 TWtW*coTWtW + TZ0t*coTZ0t + TZ0W*coTZ0W + 
 TZht*coTZht + TZtZ*coTZtZ + U0W00*coU0W00 + 
 U0W0t*coU0W0t + U0WhW*coU0WhW + U0WWZ*coU0WWZ + 
 Uht0W*coUht0W + Uhtht*coUhtht + UhttZ*coUhttZ + 
 Ut0WW*coUt0WW + Uthhh*coUthhh + Uthtt*coUthtt + 
 UthWW*coUthWW + UthZZ*coUthZZ + UtZ00*coUtZ00 + 
 UtZhZ*coUtZhZ + UtZtt*coUtZtt + UtZWW*coUtZWW + 
 UW00h*coUW00h + UW00Z*coUW00Z + UZt0W*coUZt0W + 
 UZtht*coUZtht + UZttZ*coUZttZ + Zeta2*coZeta2);

co1 = -8*h^2*t + (403*h*t^2)/72 + (2665003*t^3)/432 + (24*t^4)/h - 
     (18*t^4)/(t - W) + (h^3*t)/W - (h^2*t^2)/(4*W) - (12*t^4)/W - 
     (268*h^2*W)/27 + (1093*h*t*W)/108 - (802163*t^2*W)/108 + (34*h*W^2)/27 + 
     (215836*t*W^2)/81 + (40*t^2*W^2)/h - (28528*W^3)/81 - (36*t*W^3)/h + 
     (4160*W^4)/(81*t) + (4*W^2*(-5*t^2 - 8*t*W + 10*W^2))/(h - 4*W) - 
     (4*(5*t - 2*W)^2*(-3*h*t^3 + 6616*t^4 - 2992*t^3*W + 388*t^2*W^2 + 
        48*t*W^3 + 18*W^4))/(27*t^2*(4*t - Z)) - (16384*t^2*W^4)/(27*Z^3) + 
     (2048*t*W^5)/(9*Z^3) - (2048*W^6)/(9*Z^3) + (4096*t^2*W^3)/(3*Z^2) - 
     (91162*t*W^4)/(81*Z^2) + (13312*W^5)/(27*Z^2) - (128*W^6)/(3*t*Z^2) + 
     (80*h^2*W^2)/(27*Z) - (224*h*t*W^2)/(27*Z) - (9272*t^2*W^2)/(9*Z) + 
     (139378*t*W^3)/(81*Z) - (21640*W^4)/(81*Z) + (256*W^5)/(9*t*Z) - 
     (32*W^6)/(3*t^2*Z) + (17*h^2*Z)/27 + (83*h*t*Z)/54 + 
     (333227*t^2*Z)/216 - (20*h*W*Z)/27 - (295451*t*W*Z)/162 + 
     (27746*W^2*Z)/27 - (3376*W^3*Z)/(27*t) + (17*h*Z^2)/54 + 
     (27197*t*Z^2)/72 + (20*t^2*Z^2)/h - (51248*W*Z^2)/81 + 
     (2998*W^2*Z^2)/(27*t) + (26183*Z^3)/162 - (18*t*Z^3)/h - (t*Z^3)/W - 
     (3632*W*Z^3)/(81*t) + (214*Z^4)/(27*t) + 
     (2*Z*(-128*t*W^2 - 54*t^2*Z + 160*t*W*Z + 320*W^2*Z - 41*t*Z^2 - 
        400*W*Z^2 + 170*Z^3))/(9*(h - 4*Z))

coAh = (-3*h^2)/2 + (169*h*t)/9 + (25*t^2)/2 - (9*t^3)/(2*h) - 
     (h^2*t)/W + (220*h*W)/27 - (107*t*W)/54 - (160*t^2*W)/(9*h) - 
     (101*W^2)/27 + (22*t*W^2)/h - (2*W^2*(-5*t + 4*W))/(h - 4*W) - 
     (2*h*(5*t - 2*W)^2)/(9*(4*t - Z)) + (32*h*t*W^2)/(9*Z^2) - 
     (40*h*t*W)/(9*Z) - (56*h*W^2)/(27*Z) + (32*t*W^2)/(27*Z) + 
     (160*t^2*W^2)/(9*h*Z) - (17*h*Z)/27 - (425*t*Z)/54 - (20*W*Z)/27 + 
     (17*Z^2)/54 + (11*t*Z^2)/h - (Z*(128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2))/
      (9*(h - 4*Z))
 
coAt = 3*h^2 - (253*h*t)/9 + (7300*t^2)/27 - (72*t^3)/h + 
     (18*t^3)/(t - W) + (640*h*W)/27 - (94492*t*W)/81 + (85594*W^2)/81 - 
     (40*t*W^2)/h - (2816*W^3)/(27*t) - (2048*W^4)/(81*t^2) - 
     (8*(5*t - 2*W)^2*(-6*h*t + 146*t^2 - 410*t*W + 143*W^2))/
      (27*t*(4*t - Z)) + (16384*t*W^4)/(81*Z^3) - (2048*W^5)/(9*Z^3) - 
     (4096*t*W^3)/(9*Z^2) + (38656*W^4)/(81*Z^2) - (128*W^5)/(3*t*Z^2) - 
     (416*h*W^2)/(27*Z) + (12320*t*W^2)/(27*Z) - (7648*W^3)/(27*Z) - 
     (4640*W^4)/(81*t*Z) - (95*h*Z)/27 + (1570*t*Z)/27 - (3004*W*Z)/9 + 
     (2768*W^2*Z)/(27*t) + (5120*W^3*Z)/(81*t^2) + (5674*Z^2)/81 - 
     (20*t*Z^2)/h - (7060*W*Z^2)/(81*t) - (2032*W^2*Z^2)/(27*t^2) + 
     (3041*Z^3)/(108*t) + (3620*W*Z^3)/(81*t^2) - (839*Z^4)/(81*t^2)
 
coAW = (15*h*t)/2 + (1537*t^2)/36 - (h^2*t)/W + (2*h*t^2)/W + 
     (218*t^3)/(9*W) + (17*h*W)/3 - (4334*t*W)/27 + (24*t^2*W)/h + 
     (908*W^2)/9 + (36*t*W^2)/h + (24*W^3)/t - (4*W^2*(-5*t + 4*W))/
      (h - 4*W) - (8*(5*t - 2*W)^2*(4*t^4 + 19*t^3*W + 9*t^2*W^2 - 23*t*W^3 - 
        3*W^4))/(9*t^2*W*(4*t - Z)) + (2048*t*W^4)/(9*Z^3) + 
     (2048*W^5)/(9*Z^3) - (8866*t*W^3)/(27*Z^2) + (512*W^4)/(27*Z^2) + 
     (128*W^5)/(3*t*Z^2) + (2080*t*W^2)/(27*Z) - (5576*W^3)/(9*Z) + 
     (256*W^4)/(9*t*Z) + (32*W^5)/(3*t^2*Z) + (757*t*Z)/54 + 
     (26*t^2*Z)/(9*W) + (1096*W*Z)/27 + (34*Z^2)/9 + (17*t*Z^2)/(9*W)
 
coAZ = (34*h*t)/9 - (3287*t^2)/3 - (80*h*W)/27 + (223423*t*W)/162 - 
     (49771*W^2)/81 + (1424*W^3)/(9*t) + (1024*W^4)/(81*t^2) + 
     (2*(5*t - 2*W)^2*(-9*h*t^2 + 2358*t^3 - 1286*t^2*W + 300*t*W^2 - 
        18*W^3))/(27*t^2*(4*t - Z)) + (5632*t*W^4)/(81*Z^3) - 
     (1024*W^5)/(9*Z^3) - (32*h*t*W^2)/(9*Z^2) - (13312*t*W^3)/(81*Z^2) + 
     (27392*W^4)/(81*Z^2) - (64*W^5)/(3*t*Z^2) + (h*t^2)/Z + (5*t^3)/(6*Z) + 
     (40*h*t*W)/(9*Z) - (4*t^2*W)/(3*Z) - (8*h*W^2)/(27*Z) + 
     (2242*t*W^2)/(27*Z) - (37484*W^3)/(81*Z) + (48*W^4)/(t*Z) - 
     (16*W^5)/(3*t^2*Z) + (95*h*Z)/54 - (45361*t*Z)/162 + (12*t^2*Z)/h + 
     (3170*W*Z)/9 - (1450*W^2*Z)/(9*t) - (2560*W^3*Z)/(81*t^2) - 
     (28427*Z^2)/324 + (18*t*Z^2)/h + (t*Z^2)/W + (730*W*Z^2)/(9*t) + 
     (1016*W^2*Z^2)/(27*t^2) - (433*Z^3)/(24*t) - (1810*W*Z^3)/(81*t^2) + 
     (839*Z^4)/(162*t^2) - (t^2*(2*t + Z)^2)/(3*(t - W)*Z) - 
     (2*Z*(128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2))/(9*(h - 4*Z))
 
coBht = (-3*h^3)/2 + 11*h^2*t + (2*h*t^2)/3 - (332*t^3)/3 + 
     (48*t^4)/h - (16*h^2*W)/9 + (70*h*t*W)/3 - (868*t^2*W)/9 + 28*t*W^2 - 
     (40*t^2*W^2)/h + (24*t*W^2*(-t + W))/(h - 4*W) + 
     (8*t*(-h + 4*t)*(5*t - 2*W)^2)/(3*(4*t - Z)) + (16*h^2*W^2)/(9*Z) - 
     (304*h*t*W^2)/(9*Z) + (1088*t^2*W^2)/(9*Z) + (25*h*t*Z)/9 - 
     (106*t^2*Z)/9 + 14*t*Z^2 - (20*t^2*Z^2)/h + (12*t*Z^2*(-t + Z))/(h - 4*Z)
 
coBtZ = (118*h*t^2)/9 + (35300*t^3)/27 - (80*h*t*W)/9 - 
     (171748*t^2*W)/81 + (32*h*W^2)/9 + (119572*t*W^2)/81 - (37832*W^3)/81 - 
     (1024*W^4)/(27*t) - (8*(5*t - 2*W)^2*(6*h*t^2 + 706*t^3 - 550*t^2*W + 
        100*t*W^2 + 9*W^3))/(27*t*(4*t - Z)) + (16384*t^2*W^4)/(81*Z^3) - 
     (2048*t*W^5)/(9*Z^3) - (4096*t^2*W^3)/(9*Z^2) + (28160*t*W^4)/(81*Z^2) - 
     (640*W^5)/(9*Z^2) + (8576*t^2*W^2)/(27*Z) - (12928*t*W^3)/(81*Z) + 
     (4576*W^4)/(27*Z) - (32*W^5)/(3*t*Z) + (7*h*t*Z)/9 + (8342*t^2*Z)/27 - 
     (40*h*W*Z)/9 - (66562*t*W*Z)/81 + (51356*W^2*Z)/81 + 
     (7808*W^3*Z)/(81*t) + (1024*W^4*Z)/(81*t^2) + (43*h*Z^2)/18 + 
     (18727*t*Z^2)/162 - (34564*W*Z^2)/81 - (376*W^2*Z^2)/(3*t) - 
     (2560*W^3*Z^2)/(81*t^2) + (19553*Z^3)/162 + (2186*W*Z^3)/(27*t) + 
     (1016*W^2*Z^3)/(27*t^2) - (13267*Z^4)/(648*t) - (1810*W*Z^4)/(81*t^2) + 
     (839*Z^5)/(162*t^2) - (4*Z*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 
        40*W*Z^2 + 17*Z^3))/(9*(h - 4*Z))
 
coB0W = h*t^2 - (101*t^3)/6 + h*t*W - (409*t^2*W)/6 + 2*h*W^2 - 
     (359*t*W^2)/9 + (2245*W^3)/9 + (76*W^4)/(9*t) - 
     (4*W^2*(-t + W)*(t + 2*W))/(h - 4*W) + 
     (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/(3*(4*t - Z)) + 
     (164*t^2*W^2)/(3*Z) + (412*t*W^3)/(9*Z) - (392*W^4)/(3*Z) + 
     (32*W^5)/(9*t*Z) - (11*t^2*Z)/6 + (23*t*W*Z)/18 + (71*W^2*Z)/9
 
coAhAh = (3*h)/4 - (9*t)/2 - (15*t^2)/(4*h) - (3*W)/2
 
coAhAt = -3*h + 4*t - (39*t^2)/(2*h) - (32*W)/27 + 
     (160*t*W)/(9*h) - (2*h*(5*t - 2*W)^2)/(9*t*(4*t - Z)) - 
     (32*h*W^2)/(9*Z^2) + (40*h*W)/(9*Z) - (32*W^2)/(27*Z) - 
     (8*h*W^2)/(9*t*Z) - (160*t*W^2)/(9*h*Z) + (136*Z)/27
 
coAhAW = (-9*t)/2 - (h*t)/W - (5*W)/3 + (6*t*W)/h + 
     (2*W*(-5*t + 4*W))/(h - 4*W)
 
coAhAZ = (-3*t)/2 + (100*W)/27 + (h*(5*t - 2*W)^2)/
      (9*t*(4*t - Z)) + (16*h*W^2)/(9*Z^2) - (20*h*W)/(9*Z) - 
     (80*W^2)/(27*Z) + (4*h*W^2)/(9*t*Z) - (85*Z)/54 + (3*t*Z)/h + 
     (128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2)/(9*(h - 4*Z))
 
coAhBht = 2*h*t - 2*t^2 - (16*t^3)/h
 
coAhBtZ = -(h*t) + (160*t*W)/9 - (320*t^2*W)/(9*h) - (32*W^2)/3 + 
     (256*t*W^2)/(9*h) + (2*h*(5*t - 2*W)^2)/(9*(4*t - Z)) + 
     (32*h*t*W^2)/(9*Z^2) - (40*h*t*W)/(9*Z) + (8*h*W^2)/(9*Z) - 
     (128*t*W^2)/(9*Z) + (256*t^2*W^2)/(9*h*Z) + (4*t*Z)/9 + 
     (28*t^2*Z)/(9*h) + (40*W*Z)/3 - (320*t*W*Z)/(9*h) + (64*W^2*Z)/(9*h) - 
     (17*Z^2)/3 + (82*t*Z^2)/(9*h) - (80*W*Z^2)/(9*h) + (34*Z^3)/(9*h) + 
     (2*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 17*Z^3))/
      (9*(h - 4*Z))
 
coAhB0W = -(h*t) + 2*t^2 - (2*t^3)/h - (h*t^2)/W + 4*t*W - 
     (4*t^2*W)/h - 6*W^2 + (2*t*W^2)/h + (4*W^3)/h + 
     (2*W*(-t + W)*(t + 2*W))/(h - 4*W)
 
coAtAt = 2*h - (34172*t)/27 + (84*t^2)/h + (6*t^2)/W + 
     (111956*W)/81 - (32*h*W)/(9*t) - (5732*W^2)/(9*t) + 
     (3104*W^3)/(81*t^2) + (32*(5*t - 2*W)^2*(166*t^2 - 59*t*W + 10*W^2))/
      (27*t^2*(4*t - Z)) + (16384*W^4)/(81*Z^3) - (4096*W^3)/(9*Z^2) - 
     (256*W^4)/(9*t*Z^2) + (7856*W^2)/(27*Z) + (32*h*W^2)/(9*t*Z) + 
     (688*W^3)/(27*t*Z) + (2528*W^4)/(81*t^2*Z) - (8315*Z)/27 + 
     (10400*W*Z)/(27*t) - (1424*W^2*Z)/(27*t^2) - (4129*Z^2)/(36*t) + 
     (3076*W*Z^2)/(81*t^2) - (839*Z^3)/(81*t^2)
 
coAtAW = (-64*t)/3 - (18*t^2)/(t - W) - (2*h*t)/W - 
     (164*t^2)/(9*W) + (8036*W)/27 - (24*t*W)/h - (496*W^2)/(9*t) + 
     (8*(5*t - 2*W)^2*(4*t^2 + 17*t*W - 27*W^2))/(9*t*W*(4*t - Z)) - 
     (2048*W^4)/(9*Z^3) + (8704*W^3)/(27*Z^2) - (128*W^4)/(3*t*Z^2) - 
     (2944*W^2)/(27*Z) - (32*W^3)/(3*t*Z) - (299*Z)/27 - (26*t*Z)/(9*W) + 
     (166*W*Z)/(9*t) - (17*Z^2)/(9*W)
 
coAtAZ = h + (8494*t)/27 - (2504*W)/9 + (4816*W^2)/(27*t) - 
     (5120*W^3)/(81*t^2) - (2*(5*t - 2*W)^2*(-3*h*t + 668*t^2 - 16*t*W - 
        16*W^2))/(27*t^2*(4*t - Z)) + (3584*W^4)/(27*Z^3) + 
     (32*h*W^2)/(9*Z^2) - (23552*W^3)/(81*Z^2) + (6656*W^4)/(81*t*Z^2) - 
     (h*t)/Z + t^2/(2*Z) - (40*h*W)/(9*Z) + (8*t*W)/(3*Z) + 
     (4960*W^2)/(27*Z) + (8*h*W^2)/(9*t*Z) - (15104*W^3)/(81*t*Z) + 
     (2432*W^4)/(81*t^2*Z) + (5930*Z)/81 - (12*t*Z)/h - (7268*W*Z)/(81*t) + 
     (2032*W^2*Z)/(27*t^2) + (6449*Z^2)/(324*t) - (3620*W*Z^2)/(81*t^2) + 
     (839*Z^3)/(81*t^2)
 
coAtBht = -3*h^2 + (98*h*t)/3 - (296*t^2)/3 + (48*t^3)/h - 
     (32*h*W)/3 + (464*t*W)/9 - (8*(h - 4*t)*(5*t - 2*W)^2)/(3*(4*t - Z)) - 
     (32*h*W^2)/(9*Z) + (68*h*Z)/9 - (170*t*Z)/9
 
coAtBtZ = -2*h*t + (2800*t^2)/9 - (28720*t*W)/81 + (1376*W^2)/9 + 
     (2048*W^3)/(81*t) + (2048*W^4)/(81*t^2) - (64*(5*t - 2*W)^2*(7*t - W))/
      (9*(4*t - Z)) + (16384*t*W^4)/(81*Z^3) - (4096*t*W^3)/(9*Z^2) + 
     (2048*W^4)/(27*Z^2) + (8576*t*W^2)/(27*Z) - (12544*W^3)/(81*Z) - 
     (1024*W^4)/(81*t*Z) + h*Z + (686*t*Z)/9 - (1384*W*Z)/27 - 
     (1136*W^2*Z)/(27*t) - (5120*W^3*Z)/(81*t^2) + (539*Z^2)/162 + 
     (2788*W*Z^2)/(81*t) + (2032*W^2*Z^2)/(27*t^2) - (2831*Z^3)/(324*t) - 
     (3620*W*Z^3)/(81*t^2) + (839*Z^4)/(81*t^2)
 
coAtB0W = (17*t^2)/3 - (9*t^3)/(t - W) + (6*t^3)/W + (85*t*W)/9 + 
     38*W^2 - (64*W^3)/(9*t) + (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/
      (3*t*(4*t - Z)) - (16*t*W^2)/(9*Z) - (80*W^3)/(9*Z) - 
     (32*W^4)/(3*t*Z) + (t*Z)/3 - (W*Z)/9 + (100*W^2*Z)/(9*t)
 
coAWAW = (-221*t)/9 + (9*t^2)/(t - W) - (100*t^2)/(9*W) + 
     (271*W)/27 - (18*t*W)/h - (16*W^2)/t - (2*W*(-5*t + 4*W))/(h - 4*W) + 
     (4*(5*t - 2*W)^2*(t - W)*(4*t^2 + 20*t*W + 3*W^2))/(9*t^2*W*(4*t - Z)) - 
     (1024*W^4)/(9*Z^3) + (3*t*W^2)/Z^2 + (3392*W^3)/(27*Z^2) - 
     (64*W^4)/(3*t*Z^2) + (10*t*W)/Z + (3772*W^2)/(27*Z) - (32*W^3)/(9*t*Z) - 
     (16*W^4)/(3*t^2*Z) - (256*Z)/27 + (2*t*Z)/(9*W) - (17*Z^2)/(18*W)
 
coAWAZ = (-127*t)/18 - (799*W)/27 + (224*W^2)/(9*t) - 
     (4*(5*t - 2*W)^2*(t^2 - 10*t*W + 3*W^2))/(9*t^2*(4*t - Z)) - 
     (1024*W^4)/(9*Z^3) + (6*t*W^2)/Z^2 + (3968*W^3)/(27*Z^2) - 
     (64*W^4)/(3*t*Z^2) - (4*t^2)/(3*Z) + (92*t*W)/(3*Z) - (28*W^2)/(27*Z) + 
     (80*W^3)/(3*t*Z) - (16*W^4)/(3*t^2*Z) - (37*Z)/9 - (t*Z)/W - 
     (100*W*Z)/(9*t) + (t*(2*t + Z)^2)/(3*(t - W)*Z)
 
coAWBht = -8*h*t + 26*t^2 - 8*h*W + 20*t*W - (24*t^2*W)/h - 
     (24*t*W*(-t + W))/(h - 4*W)
 
coAWBtZ = (50*t^2)/9 - (476*t*W)/27 + (2408*W^2)/27 - 
     (256*W^3)/(9*t) - (8*(5*t - 2*W)^2*(t^2 - 10*t*W + 3*W^2))/
      (9*t*(4*t - Z)) - (2048*t*W^4)/(9*Z^3) + (7936*t*W^3)/(27*Z^2) - 
     (640*W^4)/(9*Z^2) - (2336*t*W^2)/(27*Z) + (1568*W^3)/(27*Z) - 
     (32*W^4)/(3*t*Z) + (2*t*Z)/3 - (676*W*Z)/27 + (368*W^2*Z)/(9*t) - 
     (53*Z^2)/9 - (166*W*Z^2)/(9*t)
 
coAWB0W = h*t + (58*t^2)/3 + (9*t^3)/(t - W) + (h*t^2)/W + t^3/W - 
     9*t*W - (241*W^2)/3 - (20*W^3)/t - (4*W*(-t + W)*(t + 2*W))/(h - 4*W) - 
     (4*t^2*W)/Z + (12*t*W^2)/Z + (40*W^3)/Z - t*Z + (5*t^2*Z)/(3*W) - 
     (8*W*Z)/3
 
coAZAZ = -h/4 + (9971*t)/108 - (13555*W)/54 + (29*W^2)/(9*t) + 
     (1280*W^3)/(81*t^2) - ((5*t - 2*W)^2*(6*h*t + 823*t^2 - 569*t*W + 
        130*W^2))/(54*t^2*(4*t - Z)) - (1280*W^4)/(27*Z^3) - 
     (16*h*W^2)/(9*Z^2) - (11*t*W^2)/(9*Z^2) + (9236*W^3)/(81*Z^2) - 
     (896*W^4)/(27*t*Z^2) - (h*t)/(2*Z) + (3*t^2)/(8*Z) + (20*h*W)/(9*Z) + 
     (313*t*W)/(9*Z) + (482*W^2)/(9*Z) - (4*h*W^2)/(9*t*Z) + 
     (2222*W^3)/(27*t*Z) - (1292*W^4)/(81*t^2*Z) + (10865*Z)/162 - 
     (9*t*Z)/h - (t*Z)/(2*W) + (5*W*Z)/(9*t) - (508*W^2*Z)/(27*t^2) + 
     (11*Z^2)/(144*t) + (905*W*Z^2)/(81*t^2) - (839*Z^3)/(324*t^2) - 
     (128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2)/(9*(h - 4*Z))
 
coAZBht = (-118*h*t)/9 + (418*t^2)/9 + (160*h*W)/9 - 
     (400*t*W)/9 + (4*(h - 4*t)*(5*t - 2*W)^2)/(3*(4*t - Z)) - 
     (64*h*t*W^2)/(9*Z^2) + (256*t^2*W^2)/(9*Z^2) + (80*h*t*W)/(9*Z) - 
     (320*t^2*W)/(9*Z) - (80*h*W^2)/(9*Z) + (128*t*W^2)/(9*Z) - (68*h*Z)/9 + 
     (170*t*Z)/9 - (12*t^2*Z)/h - (12*t*Z*(-t + Z))/(h - 4*Z)
 
coAZBtZ = (-11200*t^2)/27 + (52000*t*W)/81 - (4048*W^2)/9 + 
     (5120*W^3)/(27*t) + (2*(5*t - 2*W)^2*(-3*h*t + 896*t^2 - 640*t*W + 
        128*W^2))/(27*t*(4*t - Z)) - (4096*t*W^4)/(81*Z^3) - 
     (32*h*t*W^2)/(9*Z^2) + (10240*t*W^3)/(81*Z^2) - (1024*W^4)/(27*Z^2) + 
     (40*h*t*W)/(9*Z) - (8*h*W^2)/(9*Z) - (2432*t*W^2)/(27*Z) + 
     (2560*W^3)/(27*Z) - (1024*W^4)/(27*t*Z) - (8125*t*Z)/81 + 
     (5180*W*Z)/27 - (1808*W^2*Z)/(9*t) - (2999*Z^2)/108 + 
     (2780*W*Z^2)/(27*t) - (590*Z^3)/(27*t) - 
     (4*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 17*Z^3))/
      (9*(h - 4*Z))
 
coAZB0W = (113*t^2)/18 - (17*t*W)/2 - (122*W^2)/9 + (290*W^3)/(9*t) - 
     ((5*t - 2*W)^2*(t - W)*(3*t - W)*(t + 2*W))/(3*t^2*(4*t - Z)) - 
     (128*t^2*W^2)/(9*Z^2) - (16*t*W^3)/Z^2 + (272*W^4)/(9*Z^2) + 
     (13*t^3)/(12*Z) - (959*t^2*W)/(36*Z) + (94*t*W^2)/(3*Z) + 
     (376*W^3)/(9*Z) - (100*W^4)/(9*t*Z) - (8*W^5)/(3*t^2*Z) - (5*t*Z)/3 + 
     (5*W*Z)/9 - (100*W^2*Z)/(9*t) - (t^2*(2*t + Z)^2)/(3*(t - W)*Z)
 
coBhtBht = (-5*h^2*t)/4 + 7*h*t^2 - 8*t^3
 
coBhtBtZ = (-31*h*t^2)/3 + (100*t^3)/3 + (40*h*t*W)/3 - 
     (400*t^2*W)/9 - (80*h*W^2)/9 + (32*t*W^2)/3 + 
     (4*(h - 4*t)*t*(5*t - 2*W)^2)/(3*(4*t - Z)) - (16*h*t*W^2)/(3*Z) + 
     (128*t^2*W^2)/(9*Z) - (h*t*Z)/6 + (89*t^2*Z)/9 + (100*h*W*Z)/9 - 
     (40*t*W*Z)/3 - (85*h*Z^2)/18 + (17*t*Z^2)/3
 
coBhtB0W = (-3*h*t^2)/2 + t^3 + (5*h*t*W)/2 + 5*t^2*W - 5*h*W^2 + 
     6*t*W^2
  
coBtZBtZ = (-2500*t^3)/9 + (4000*t^2*W)/9 - (8368*t*W^2)/27 + 
     (12800*W^3)/81 - (1280*W^4)/(81*t) + (16*(5*t - 2*W)^4)/(9*(4*t - Z)) - 
     (2048*t*W^4)/(81*Z^2) + (5120*t*W^3)/(81*Z) - (2816*W^4)/(81*Z) - 
     (625*t^2*Z)/9 + (9380*t*W*Z)/81 - (4000*W^2*Z)/27 + 
     (3200*W^3*Z)/(81*t) - (2749*t*Z^2)/162 + (5000*W*Z^2)/81 - 
     (1072*W^2*Z^2)/(27*t) - (1279*Z^3)/162 + (1520*W*Z^3)/(81*t) - 
     (305*Z^4)/(81*t)

coBtZB0W = (25*t^3)/3 + (23*t^2*W)/9 + (2*t*W^2)/9 + (368*W^3)/9 - 
     (160*W^4)/(9*t) - (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/(3*(4*t - Z)) - 
     (16*t^2*W^2)/(9*Z) - (80*t*W^3)/(9*Z) - (32*W^4)/(3*Z) + (13*t^2*Z)/18 - 
     (179*t*W*Z)/18 - (73*W^2*Z)/9 + (224*W^3*Z)/(9*t) + (t*Z^2)/9 + 
     (5*W*Z^2)/9 - (100*W^2*Z^2)/(9*t)
 
coB0WB0W = 2*t^3 + 4*t^2*W - 2*W^3 - (4*W^4)/t
 
coI0hW = 6*h*t + 6*t*W
 
coI0hZ = (-305*h*t)/18 + (1009*t^2)/6 + (260*h*W)/27 - 
     (1100*t*W)/9 + (224*W^2)/27 - ((h^2 - 28*h*t + 240*t^2)*(5*t - 2*W)^2)/
      (9*t*(4*t - Z)) - (16*h^2*W^2)/(9*Z^2) + (20*h^2*W)/(9*Z) + 
     (128*h*W^2)/(27*Z) - (4*h^2*W^2)/(9*t*Z) - (80*t*W^2)/(9*Z) - 
     (221*h*Z)/54 + (391*t*Z)/9 - (280*W*Z)/27 + (119*Z^2)/27
 
coI0tW = (23*t^2)/3 - (9*t^3)/(t - W) + (6*t^3)/W + (53*t*W)/3 + 
     (362*W^2)/9 - (176*W^3)/(9*t) + (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/
      (3*t*(4*t - Z)) - (80*t*W^2)/(9*Z) - (16*W^3)/Z + (32*W^4)/(9*t*Z) + 
     (20*t*Z)/9 + (16*W*Z)/9 + (22*W^2*Z)/(3*t)
 
coI0WZ = 18*t*W + (6*t*W^3)/Z^2 + (18*t*W^2)/Z + 6*t*Z
 
coIhhh = -6*h*t
 
coIhtt = (31*h*t)/3 - (160*t^2)/3 + (36*t^3)/h - (76*h*W)/9 + 
     (344*t*W)/9 - (4*(h - 4*t)*(5*t - 2*W)^2)/(3*(4*t - Z)) + 
     (16*h*W^2)/(9*Z) - (128*t*W^2)/(9*Z) + (17*h*Z)/6 - (17*t*Z)/3
 
coIhWW = -3*h*t - (h^2*t)/W + 2*h*W + 6*t*W - 8*W^2 - 
     (18*t*W^2)/h + (2*W^2*(-5*t + 4*W))/(h - 4*W)
 
coIhZZ = (82*h*t)/9 - (400*t^2)/3 - (40*h*W)/9 + (320*t*W)/3 - 
     (128*W^2)/9 + ((h^2 - 16*h*t + 192*t^2)*(5*t - 2*W)^2)/(9*t*(4*t - Z)) + 
     (16*h^2*W^2)/(9*Z^2) - (20*h^2*W)/(9*Z) - (32*h*W^2)/(9*Z) + 
     (4*h^2*W^2)/(9*t*Z) + (17*h*Z)/9 - (85*t*Z)/3 + (160*W*Z)/9 - 
     (68*Z^2)/9 - (9*t*Z^2)/h + (Z*(128*W^2 - 27*t*Z - 160*W*Z + 68*Z^2))/
      (9*(h - 4*Z))
 
coIttZ = (1400*t^2)/9 - (13640*t*W)/81 + (1120*W^2)/9 - 
     (1664*W^3)/(27*t) - (32*(5*t - 2*W)^2*(7*t - W))/(9*(4*t - Z)) + 
     (8192*t*W^4)/(81*Z^3) - (2048*t*W^3)/(9*Z^2) + (2048*W^4)/(27*Z^2) + 
     (4096*t*W^2)/(27*Z) - (13184*W^3)/(81*Z) + (2048*W^4)/(81*t*Z) + 
     (106*t*Z)/3 - (76*W*Z)/3 + (1552*W^2*Z)/(27*t) + (85*Z^2)/162 - 
     (1952*W*Z^2)/(81*t) + (107*Z^3)/(27*t)
 
coIWWZ = (-100*t^2)/9 + (40*t*W)/9 + 92*W^2 + 
     (4*(5*t - 2*W)^2*(t - W)*(4*t^2 + 20*t*W + 3*W^2))/(9*t^2*(4*t - Z)) - 
     (1024*W^5)/(9*Z^3) + (2624*W^4)/(27*Z^2) - (64*W^5)/(3*t*Z^2) + 
     (4*t*W^2)/Z + (1460*W^3)/(9*Z) - (32*W^4)/(9*t*Z) - (16*W^5)/(3*t^2*Z) - 
     (142*t*Z)/9 - (488*W*Z)/27 - (17*Z^2)/9 - (t*Z^2)/W
 
coM00tW0 = (-32*t^3*W)/9 + (32*t*W^3)/3 - (64*W^4)/9 + 
     (32*t^3*W^2)/(9*Z) - (32*t*W^4)/(3*Z) + (64*W^5)/(9*Z)
 
coM00WW0 = (-8*t^3*W)/3 + 8*t*W^3 - (16*W^4)/3 + 
     (8*t^3*W^2)/(3*Z) - (8*t*W^4)/Z + (16*W^5)/(3*Z)
 
coM00WWZ = (-16*t^2*W^2)/3 + (32*t*W^3)/3 - (40*W^4)/3 - 
     (8*t^3*W^2)/(3*Z) + (8*t*W^4)/Z - (16*W^5)/(3*Z) + (2*t^3*Z)/3 - 
     (4*t^2*W*Z)/3 - 2*t*W^2*Z - (16*W^3*Z)/3 + (2*t^2*Z^2)/3 - (8*t*W*Z^2)/3
 
coM0tt0t = (-4096*t^2*W^2)/81 - (4096*t^2*W^4)/(81*Z^2) + 
     (8192*t^2*W^3)/(81*Z)
 
coM0ttht = (64*h^2*t*W)/9 - (128*h*t^2*W)/3 + (512*t^3*W)/9 - 
     (64*h^2*t*W^2)/(9*Z) + (128*h*t^2*W^2)/(3*Z) - (512*t^3*W^2)/(9*Z)
 
coM0ttZt = (3712*t^2*W^2)/27 - (2048*W^4)/81 + 
     (8192*t^2*W^4)/(81*Z^2) - (2048*t^2*W^3)/(9*Z) - (896*t^2*W*Z)/81 + 
     (64*t*W^2*Z)/3 + (512*W^3*Z)/9 - (64*t*W*Z^2)/3 - (1216*W^2*Z^2)/27 + 
     (1088*W*Z^3)/81
 
coM0tW0W = (32*t^3*W)/3 + (64*t^2*W^2)/3 - (32*t*W^3)/3 - 
     (64*W^4)/3 - (32*t^3*W^2)/(3*Z) - (64*t^2*W^3)/(3*Z) + 
     (32*t*W^4)/(3*Z) + (64*W^5)/(3*Z)
 
coM0tWhW = -4*h*t^3 + 12*h*t^2*W - 8*t^3*W - 8*h*t*W^2 - 
     8*t^2*W^2 + 16*t*W^3
 
coM0tWZW = -8*t^3*W - 8*t^2*W^2 + (160*t*W^3)/3 - (112*W^4)/3 + 
     (32*t^3*W^2)/(3*Z) + (64*t^2*W^3)/(3*Z) - (32*t*W^4)/(3*Z) - 
     (64*W^5)/(3*Z) + (4*t^3*Z)/3 - (76*t^2*W*Z)/3 + (40*t*W^2*Z)/3 + 
     (32*W^3*Z)/3
 
coM0ZWt0 = (16*t^3*W)/9 - (80*t^2*W^2)/9 + (112*t*W^3)/9 - 
     16*W^4 - (32*t^3*W^2)/(9*Z) + (32*t*W^4)/(3*Z) - (64*W^5)/(9*Z) + 
     (16*t^3*Z)/9 - (32*t^2*W*Z)/9 + (64*t*W^2*Z)/9 - (88*W^3*Z)/9 + 
     (4*t^2*Z^2)/9 + (16*t*W*Z^2)/9 + (8*W*Z^3)/9
 
coMhhtth = 9*h^2*t^2 - 24*h*t^3
 
coMhttht = h^2*t^2 + 8*h*t^3 - 16*t^4
 
coMhttZt = (-80*h^2*t*W)/9 + (160*h*t^2*W)/3 - (640*t^3*W)/9 + 
     (256*t^2*W^2)/9 + (64*h^2*t*W^2)/(9*Z) - (128*h*t^2*W^2)/(3*Z) + 
     (512*t^3*W^2)/(9*Z) + (16*h^2*t*Z)/9 - (26*h*t^2*Z)/3 + (56*t^3*Z)/9 - 
     (320*t^2*W*Z)/9 + (136*t^2*Z^2)/9
 
coMhZttZ = -2*h^2*t^2 - (256*h*t*W^2)/9 + (512*t^2*W^2)/9 + 
     8*h*t^2*Z + (320*h*t*W*Z)/9 - (640*t^2*W*Z)/9 + (256*t*W^2*Z)/9 - 
     (100*h*t*Z^2)/9 + (56*t^2*Z^2)/9 - (320*t*W*Z^2)/9 + (136*t*Z^3)/9
 
coMttZZh = -(h^2*t^2) - (128*h*t*W^2)/9 + (256*t^2*W^2)/9 + 
     4*h*t^2*Z + (160*h*t*W*Z)/9 - (320*t^2*W*Z)/9 + (128*t*W^2*Z)/9 - 
     (50*h*t*Z^2)/9 + (28*t^2*Z^2)/9 - (160*t*W*Z^2)/9 + (68*t*Z^3)/9
 
coMtZZtt = (-2432*t^2*W^2)/27 + (4096*W^4)/81 - 
     (4096*t^2*W^4)/(81*Z^2) + (10240*t^2*W^3)/(81*Z) + (1120*t^2*W*Z)/81 - 
     (832*t*W^2*Z)/9 - (10240*W^3*Z)/81 + (437*t^2*Z^2)/81 + 
     (1040*t*W*Z^2)/9 + (4352*W^2*Z^2)/27 - (352*t*Z^3)/9 - (8320*W*Z^3)/81 + 
     (2056*Z^4)/81
 
coS000 = 24*t*W + 72*W^2
 
coS0hW = -7*h*t + (3*t^2)/2 + (2*h^2*t)/W - (26*h*W)/3 + (2*t*W)/3 + 
     (28*W^2)/3
 
coTh0t = (-3*h^3)/2 + 8*h^2*t - 8*h*t^2 - (16*h^2*W)/9 + 
     (128*h*t*W)/9 - (160*t^2*W)/9 + (16*h^2*W^2)/(9*Z) - 
     (128*h*t*W^2)/(9*Z) + (160*t^2*W^2)/(9*Z)
 
coTh0W = (-5*h^2*t)/2 + (7*h*t^2)/2 - 2*t^3 + (h^3*t)/W - 
     (h^2*t^2)/W - (11*h^2*W)/3 + (19*h*t*W)/6 - 6*t^2*W - 3*h*W^2 + 8*W^3 + 
     (8*W^2*(-t + W)*(t + 2*W))/(h - 4*W)
 
coThht = (17*h*t^2)/2 - (17*t^3)/2
 
coThtZ = (25*h^2*t)/9 + (h*t^2)/2 - (40*h^2*W)/27 + (740*h*t*W)/27 - 
     (320*t^2*W)/9 - (368*h*W^2)/27 + (128*t*W^2)/3 + 
     (64*h^2*t*W^2)/(9*Z^2) - (80*h^2*t*W)/(9*Z) + (32*h^2*W^2)/(27*Z) - 
     (592*h*t*W^2)/(27*Z) + (256*t^2*W^2)/(9*Z) + (17*h^2*Z)/27 - 
     (143*h*t*Z)/54 + (28*t^2*Z)/9 + (460*h*W*Z)/27 - (160*t*W*Z)/3 + 
     (128*W^2*Z)/9 - (391*h*Z^2)/54 + (32*t*Z^2)/3 - (160*W*Z^2)/9 + 
     (68*Z^3)/9 + (8*Z*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 
        17*Z^3))/(9*(h - 4*Z))
 
coTthZ = (359*h*t^2)/9 - (1009*t^3)/3 - (520*h*t*W)/27 + 
     (2200*t^2*W)/9 - (448*t*W^2)/27 + (2*(h^2 - 28*h*t + 240*t^2)*
       (5*t - 2*W)^2)/(9*(4*t - Z)) + (32*h^2*t*W^2)/(9*Z^2) - 
     (40*h^2*t*W)/(9*Z) + (8*h^2*W^2)/(9*Z) - (256*h*t*W^2)/(27*Z) + 
     (160*t^2*W^2)/(9*Z) + (221*h*t*Z)/27 - (728*t^2*Z)/9 + (560*t*W*Z)/27 - 
     (238*t*Z^2)/27
 
coTW00 = t^3 + (19*t^2*W)/3 + (331*t*W^2)/9 + 11*W^3 + 
     (76*W^4)/(9*t) - (8*t^2*W^2)/Z - (364*t*W^3)/(9*Z) - (56*W^4)/(3*Z) + 
     (32*W^5)/(9*t*Z) + (2*t^2*Z)/3 - (10*t*W*Z)/3 + (8*W^2*Z)/3
 
coTW0h = h^2*t + h*t^2 - (15*h*t*W)/2 + (15*t^2*W)/2 - 11*h*W^2 + 
     (73*t*W^2)/6 + (13*W^3)/3 - (4*W^2*(-t + W)*(t + 2*W))/(h - 4*W)
 
coTW0Z = (4*t^3)/3 + 8*t^2*W + (787*t*W^2)/18 + (335*W^3)/9 - 
     (80*W^4)/(3*t) + (4*(5*t - 2*W)^2*(t - W)*W*(t + 2*W))/(3*t*(4*t - Z)) + 
     (4*t^2*W^2)/Z + (392*t*W^3)/(9*Z) + (128*W^4)/(3*Z) + (7*t^2*Z)/3 - 
     (227*t*W*Z)/18 + (35*W^2*Z)/9 + (70*W^3*Z)/(3*t) - (2*t*Z^2)/3 - 
     (16*W*Z^2)/9 - (22*W^2*Z^2)/(3*t) - (t^2*(2*t + Z)^2)/(3*(t - W))
 
coTWtW = 2*h*t^2 + (218*t^3)/9 - 2*h*t*W + (502*t^2*W)/9 - 
     (5956*t*W^2)/27 + (556*W^3)/27 - (24*t*W^2*(-t + W))/(h - 4*W) - 
     (8*(5*t - 2*W)^2*(t - W)*(4*t^2 + 20*t*W + 3*W^2))/(9*t*(4*t - Z)) - 
     (256*t*W^4)/(9*Z^2) + (256*W^5)/(9*Z^2) + (608*t*W^3)/(27*Z) - 
     (896*W^4)/(27*Z) + (32*W^5)/(3*t*Z) + (26*t^2*Z)/9 + (494*t*W*Z)/27 - 
     (572*W^2*Z)/27 + (17*t*Z^2)/9 - (17*W*Z^2)/9
 
coTZ0t = (32*t^2*W)/3 - (2272*t*W^2)/27 + (5120*W^3)/81 - 
     (1024*W^4)/(27*t) - (5120*t*W^4)/(81*Z^2) - (32*t^2*W^2)/(3*Z) + 
     (1280*t*W^3)/(9*Z) - (2048*W^4)/(81*Z) - 2*h*t*Z + (416*t*W*Z)/81 - 
     (1840*W^2*Z)/27 + (7808*W^3*Z)/(81*t) + (1024*W^4*Z)/(81*t^2) + 
     (h*Z^2)/2 + 4*t*Z^2 + (2648*W*Z^2)/81 - (376*W^2*Z^2)/(3*t) - 
     (2560*W^3*Z^2)/(81*t^2) - (319*Z^3)/162 + (2186*W*Z^3)/(27*t) + 
     (1016*W^2*Z^3)/(27*t^2) - (13267*Z^4)/(648*t) - (1810*W*Z^4)/(81*t^2) + 
     (839*Z^5)/(162*t^2)
 
coTZ0W = (329*t^3)/12 - (1031*t^2*W)/36 - (463*t*W^2)/9 + 
     (794*W^3)/9 - (80*W^4)/(3*t) - (4*(5*t - 2*W)^2*(t - W)*(3*t - W)*
       (t + 2*W))/(3*t*(4*t - Z)) - (128*t^2*W^2)/(9*Z) - (16*t*W^3)/Z + 
     (272*W^4)/(9*Z) + (265*t^2*Z)/36 + (8*t*W*Z)/9 - (103*W^2*Z)/9 + 
     (70*W^3*Z)/(3*t) + (23*t*Z^2)/9 + 3*W*Z^2 - (22*W^2*Z^2)/(3*t) - 
     (2*t^2*(2*t + Z)^2)/(3*(t - W))
 
coTZht = (-100*h*t^2)/3 + (400*t^3)/3 + (400*h*t*W)/9 - 
     (1280*t^2*W)/9 - (320*h*W^2)/27 + (944*t*W^2)/27 - 
     (16*t*(-h + 4*t)*(5*t - 2*W)^2)/(3*(4*t - Z)) - (128*h*t*W^2)/(9*Z) + 
     (256*t^2*W^2)/(9*Z) - (116*h*t*Z)/9 + (665*t^2*Z)/18 + (400*h*W*Z)/27 - 
     (1180*t*W*Z)/27 - (16*W^2*Z)/27 - (170*h*Z^2)/27 + (1111*t*Z^2)/54 + 
     (20*W*Z^2)/27 - (17*Z^3)/54 - 
     (4*Z*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 17*Z^3))/
      (9*(h - 4*Z))
 
coTZtZ = h*t^2 - (10003*t^3)/6 + (7960*t^2*W)/3 - (4928*t*W^2)/3 + 
     (1280*W^3)/3 - (1024*W^4)/(27*t) + (32*(5*t - 2*W)^4)/(3*(4*t - Z)) - 
     (512*t*W^4)/(27*Z^2) + (32*t^2*W^2)/(3*Z) + (1280*t*W^3)/(27*Z) - 
     h*t*Z - (823*t^2*Z)/2 + (18440*t*W*Z)/27 - (3680*W^2*Z)/9 + 
     (2560*W^3*Z)/(27*t) - (2909*t*Z^2)/27 + (1600*W*Z^2)/9 - 
     (832*W^2*Z^2)/(9*t) - (251*Z^3)/9 + (1120*W*Z^3)/(27*t) - 
     (214*Z^4)/(27*t) - (12*t*Z^2*(-t + Z))/(h - 4*Z)
 
coTbar00W = t^3 + (101*t^2*W)/9 + (83*t*W^2)/9 - (301*W^3)/9 + 
     (12*W^4)/t - (116*t^2*W^2)/(9*Z) - (116*t*W^3)/(9*Z) + (232*W^4)/(9*Z) + 
     (2*t^2*Z)/3 - (10*t*W*Z)/3 + (8*W^2*Z)/3
 
coTbar0ht = (-64*h*t*W)/9 + (256*t^2*W)/9 + (64*h*t*W^2)/(9*Z) - 
     (256*t^2*W^2)/(9*Z)
 
coTbar0tZ = (1856*t*W^2)/27 - (512*W^3)/9 + (4096*t*W^4)/(81*Z^2) - 
     (1024*t*W^3)/(9*Z) + (2048*W^4)/(81*Z) - (448*t*W*Z)/81 + 
     (1216*W^2*Z)/27 - (1088*W*Z^2)/81
 
coU0W00 = -72*W^3
 
coU0W0t = 12*t^3 + (6*t^4)/W + 6*t^2*W - (16*t*W^2)/3 - 
     (32*W^3)/9 - (8*t*W*Z)/3 + (4*W^2*Z)/9 - (8*W*Z^2)/9
 
coU0WhW = -(h^2*t) + 3*h*t^2 - (h^2*t^2)/W + h*t*W + 2*h*W^2 - 
     4*t*W^2 - 8*W^3 + (4*W^2*(-t + W)*(t + 2*W))/(h - 4*W)
 
coU0WWZ = 44*t^2*W + (112*t*W^2)/3 + 32*W^3 - (4*t^2*W^2)/Z + 
     (12*t*W^3)/Z + (40*W^4)/Z - 13*t^2*Z - (t*W*Z)/3 - 6*W^2*Z - t*Z^2 - 
     (t^2*Z^2)/W
 
coUht0W = (-5*h*t^2)/2 + 5*t^3 + (3*h*t*W)/2 + 9*t^2*W - 3*h*W^2 - 
     2*t*W^2
 
coUhtht = (-3*h^2*t)/2 + 8*t^3
 
coUhttZ = (-31*h*t^2)/3 + (100*t^3)/3 + (40*h*t*W)/9 - 
     (80*t^2*W)/9 - (16*h*W^2)/3 - (32*t*W^2)/9 + 
     (4*(h - 4*t)*t*(5*t - 2*W)^2)/(3*(4*t - Z)) + (16*h*t*W^2)/(9*Z) - 
     (128*t^2*W^2)/(9*Z) + (11*h*t*Z)/18 + (61*t^2*Z)/9 + (20*h*W*Z)/3 + 
     (40*t*W*Z)/9 - (17*h*Z^2)/6 - (17*t*Z^2)/9
 
coUt0WW = (32*t^2*W)/3 + (4640*t*W^2)/27 + (64*W^3)/3 + 
     (2048*t*W^5)/(9*Z^3) - (6016*t*W^4)/(27*Z^2) + (128*W^5)/(3*Z^2) - 
     (32*t^2*W^2)/(3*Z) - (4768*t*W^3)/(27*Z) - (64*W^4)/Z
 
coUthhh = -6*h^2*t + 9*h*t^2
 
coUthtt = -18*h*t^2 + 56*t^3 + (64*t^2*W)/9 - (136*t^2*Z)/9
 
coUthWW = -2*h^2*t + 6*h*t^2 + 6*h*t*W - 24*t^2*W - 8*t*W^2 - 
     (24*t*W^2*(-t + W))/(h - 4*W)
 
coUthZZ = -(h^2*t) + 5*h*t^2 + (256*t*W^2)/9 + 3*h*t*Z - 8*t^2*Z - 
     (320*t*W*Z)/9 + (28*t*Z^2)/9 - (12*t*Z^2*(-t + Z))/(h - 4*Z)
 
coUtZ00 = (-41200*t^3)/27 + (53008*t^2*W)/27 - (28048*t*W^2)/27 + 
     (10576*W^3)/27 + (64*(5*t - 2*W)^2*(103*t^2 - 50*t*W + 10*W^2))/
      (27*(4*t - Z)) + (10240*t*W^4)/(81*Z^2) - (32*t^2*W^2)/(9*Z) - 
     (5216*t*W^3)/(27*Z) - (1984*W^4)/(81*Z) - (10252*t^2*Z)/27 + 
     (52640*t*W*Z)/81 - (16784*W^2*Z)/27 - (3272*t*Z^2)/27 + 
     (37012*W*Z^2)/81 - (3502*Z^3)/27
 
coUtZhZ = -(h^2*t) + (200*h*t^2)/9 - (800*t^3)/3 - (80*h*t*W)/9 + 
     (640*t^2*W)/3 + (32*h*W^2)/9 - (512*t*W^2)/9 + 
     (2*(h^2 - 16*h*t + 192*t^2)*(5*t - 2*W)^2)/(9*(4*t - Z)) + 
     (32*h^2*t*W^2)/(9*Z^2) - (40*h^2*t*W)/(9*Z) + (8*h^2*W^2)/(9*Z) - 
     (64*h*t*W^2)/(9*Z) + (25*h*t*Z)/9 - (200*t^2*Z)/3 - (40*h*W*Z)/9 + 
     (640*t*W*Z)/9 - (128*W^2*Z)/9 + (17*h*Z^2)/9 - (164*t*Z^2)/9 + 
     (160*W*Z^2)/9 - (68*Z^3)/9 + (4*Z*(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 
        7*t*Z^2 - 40*W*Z^2 + 17*Z^3))/(9*(h - 4*Z))
 
coUtZtt = (-5000*t^3)/9 + (80*h*t*W)/9 + (62720*t^2*W)/81 - 
     (9856*t*W^2)/27 + (12032*W^3)/81 + (32*(5*t - 2*W)^4)/(9*(4*t - Z)) + 
     (16384*t^2*W^4)/(81*Z^3) - (4096*t^2*W^3)/(9*Z^2) + 
     (10240*t*W^4)/(81*Z^2) - (64*h*t*W^2)/(9*Z) + (9728*t^2*W^2)/(27*Z) - 
     (20480*t*W^3)/(81*Z) + (512*W^4)/(81*Z) - (16*h*t*Z)/9 - 
     (1186*t^2*Z)/9 + (14816*t*W*Z)/81 - (6752*W^2*Z)/27 - (2008*t*Z^2)/81 + 
     (15328*W*Z^2)/81 - (4304*Z^3)/81
 
coUtZWW = (-200*t^3)/9 - (712*t^2*W)/9 - (104*t*W^2)/3 - 
     (200*W^3)/3 + (8*(5*t - 2*W)^2*(t - W)*(4*t^2 + 20*t*W + 3*W^2))/
      (9*t*(4*t - Z)) - (2048*t*W^5)/(9*Z^3) + (5248*t*W^4)/(27*Z^2) - 
     (640*W^5)/(9*Z^2) + (32*t^2*W^2)/(3*Z) + (1792*t*W^3)/(9*Z) + 
     (2240*W^4)/(27*Z) - (32*W^5)/(3*t*Z) - (38*t^2*Z)/9 - (130*t*W*Z)/27 + 
     (172*W^2*Z)/3 + (8*t*Z^2)/9 - (470*W*Z^2)/27 - (17*Z^3)/9
 
coUW00h = (3*h*t^2)/2 + (3*h*t*W)/2 - 3*h*W^2
 
coUW00Z = (113*t^3)/12 - (1807*t^2*W)/36 - 3*t*W^2 + (602*W^3)/9 - 
     (16*W^4)/t - (4*(5*t - 2*W)^2*(t - W)^2*(t + 2*W))/(3*t*(4*t - Z)) - 
     (244*t^2*W^2)/(9*Z) - (260*t*W^3)/(9*Z) + (56*W^4)/Z + (116*t^2*Z)/9 - 
     (25*t*W*Z)/3 - (55*W^2*Z)/9 + (22*W^3*Z)/(3*t) - (7*t*Z^2)/9 + 
     (t^2*Z^2)/W + (8*W*Z^2)/9 - (t^2*(2*t + Z)^2)/(3*(t - W))
 
coUZt0W = (25*t^3)/3 + (103*t^2*W)/9 + (50*t*W^2)/9 + 
     (176*W^3)/9 - (32*W^4)/(3*t) - (4*(5*t - 2*W)^2*(t - W)*(t + 2*W))/
      (3*(4*t - Z)) - (80*t^2*W^2)/(9*Z) - (16*t*W^3)/Z + (32*W^4)/(9*Z) - 
     (t^2*Z)/18 - (113*t*W*Z)/18 - (19*W^2*Z)/9 + (16*W^3*Z)/t - 
     (16*t*Z^2)/9 - (4*W*Z^2)/3 - (22*W^2*Z^2)/(3*t)
 
coUZtht = (-31*h*t^2)/3 + (100*t^3)/3 + (40*h*t*W)/9 - 
     (80*t^2*W)/9 - (16*h*W^2)/3 - (32*t*W^2)/9 + 
     (4*(h - 4*t)*t*(5*t - 2*W)^2)/(3*(4*t - Z)) + (16*h*t*W^2)/(9*Z) - 
     (128*t^2*W^2)/(9*Z) + (11*h*t*Z)/18 + (61*t^2*Z)/9 + (20*h*W*Z)/3 + 
     (40*t*W*Z)/9 - (17*h*Z^2)/6 - (17*t*Z^2)/9
 
coUZttZ = 2*h*t^2 - (5000*t^3)/9 + (8000*t^2*W)/9 - 
     (12800*t*W^2)/27 + (5120*W^3)/81 - (512*W^4)/(27*t) + 
     (32*(5*t - 2*W)^4)/(9*(4*t - Z)) + (2048*t*W^4)/(81*Z^2) - 
     (5120*t*W^3)/(81*Z) + (2560*W^4)/(81*Z) - (1286*t^2*Z)/9 + 
     (16000*t*W*Z)/81 - (928*W^2*Z)/27 + (1280*W^3*Z)/(27*t) - 
     (5243*t*Z^2)/162 - (520*W*Z^2)/81 - (416*W^2*Z^2)/(9*t) + (637*Z^3)/81 + 
     (560*W*Z^3)/(27*t) - (107*Z^4)/(27*t)
 
coZeta2 = (3*h^3)/2 - (13*h^2*t)/2 + 8*h*t^2 - (136*t^3)/3 + (24*t^4)/W - 
     3*h^2*W + (256*h*t*W)/9 - (37516*t^2*W)/81 + (5708*t*W^2)/27 - 
     (10784*W^3)/81 + (4448*W^4)/(81*t) + 
     (16*(5*t - 2*W)^2*(t - W)*(t + 2*W))/(3*(4*t - Z)) + 
     (65536*t^2*W^4)/(81*Z^3) - (16384*t^2*W^3)/(9*Z^2) + 
     (1186*t*W^4)/(27*Z^2) - (256*h*t*W^2)/(9*Z) + (39104*t^2*W^2)/(27*Z) - 
     (3580*t*W^3)/(27*Z) + (2944*W^4)/(81*Z) + 2*h*t*Z - (163*t^2*Z)/36 + 
     (289*t*W*Z)/27 + (14702*W^2*Z)/27 - (10256*W^3*Z)/(81*t) - 
     (1024*W^4*Z)/(81*t^2) - (h*Z^2)/2 - (760*t*Z^2)/9 - (34633*W*Z^2)/81 + 
     (3886*W^2*Z^2)/(27*t) + (2560*W^3*Z^2)/(81*t^2) + (21331*Z^3)/162 - 
     (t*Z^3)/W - (6830*W*Z^3)/(81*t) - (1016*W^2*Z^3)/(27*t^2) + 
     (13267*Z^4)/(648*t) + (1810*W*Z^4)/(81*t^2) - (839*Z^5)/(162*t^2)
 

